Current noise in molecular junctions: effects of the electron-phonon interaction

We study inelastic effects on the electronic current noise in molecular junctions, due to the coupling between transport electrons and vibrational degrees of freedom. Using a full counting statistics approach based on the generalized Keldysh Green's function technique, we calculate in an unified manner both the mean current and the zero-frequency current noise. For multilevel junctions with weak electron-phonon coupling, we give analytical formulas for the lowest order inelastic corrections to the noise in terms of universal temperature- and voltage-dependent functions and junction-dependent prefactors, which can be evaluated microscopically, e.g. with ab-initio methodologies. We identify distinct terms corresponding to the mean-field contribution to noise and to the vertex corrections, and we show that the latter contribute substantially to the inelastic noise. Finally, we illustrate our results by a simple model of two electronic levels which are mutually coupled by the electron-phonon interaction and show that the inelastic noise spectroscopy is a sensitive diagnostic tool.

==> haupt_EPAPS.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    296454,       6374]
NotebookOptionsPosition[    290150,       6170]
NotebookOutlinePosition[    290543,       6187]
CellTagsIndexPosition[    290500,       6184]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Introduction", "Section",
 CellChangeTimes->{{3.4843123423338337`*^9, 3.484312345094592*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "This", " ", "notebook", " ", "contains", " ", "the", " ", "complete", " ", 
   "expressions", " ", "for", " ", "the", " ", "corrections", " ", "due", " ",
    "to", " ", "weak", " ", "electron"}], "-", 
  RowBox[{"phonon", " ", "coupling", " ", "to", " ", "the"}]}], "\n", 
 RowBox[{
  RowBox[{
  "current", " ", "and", " ", "to", " ", "the", " ", "noise", " ", "at", " ", 
   "finite", " ", 
   RowBox[{
   "temperature", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "Following"}], " ", "the", " ", "same", " ", "structure", " ", "as", " ", 
   "in", " ", "the", " ", "main", " ", "text"}], ",", 
  RowBox[{
  "we", " ", "present", " ", "separately", " ", "the", " ", "corrections", 
   " ", "due", " ", "to", " ", "the", " ", "Hartree", " ", "and", " ", "to", 
   " ", "the", " ", "Fock", " ", 
   RowBox[{"term", ".", " ", "In"}], " ", "the", " ", "second", " ", "case"}],
   ",", 
  RowBox[{
  "we", " ", "will", " ", "write", " ", "the", " ", "corrections", " ", "to", 
   " ", "noise", " ", "in", " ", "terms", " ", "of", " ", "a", " ", "number", 
   " ", "of", "  ", "\"\<universal functions\>\"", " ", "that", " ", "encode",
    " ", "the", " ", "voltage", " ", "dependance", " ", "of", " ", 
   SubscriptBox["I", "F"]}], " ", ",", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["S", 
     RowBox[{"F", " "}]], " ", "and", " ", "which", " ", "are", " ", 
    "multiplied", " ", "by", " ", "voltage"}], "-", 
   RowBox[{"independent", " ", "form", " ", "factors"}]}], ",", " ", 
  RowBox[{
   RowBox[{
   "which", " ", "depend", " ", "only", " ", "on", " ", "the", " ", 
    "properties", " ", "of", " ", "the", " ", "system", " ", "at", " ", "the",
     " ", "Fermi", " ", "energy", " ", "and", " ", "can", " ", "be", " ", 
    "determined", " ", 
    RowBox[{"e", ".", "g", ".", " ", "by"}], " ", "first"}], "-", 
   RowBox[{"principle", " ", 
    RowBox[{"calculations", "."}]}]}]}]}], "Text",
 CellChangeTimes->{{3.4873146123997517`*^9, 3.48731470631301*^9}, {
  3.487314797010291*^9, 3.4873148161119347`*^9}}],

Cell[CellGroupData[{

Cell["Notation", "Subsection",
 CellChangeTimes->{{3.484306900661495*^9, 3.484306902568068*^9}}],

Cell[BoxData[
 RowBox[{"For", " ", "sake", " ", "of", " ", "simplicity", " ", "we", " ", 
  "adopted", " ", "here", " ", "a", " ", "slightly", " ", "different", " ", 
  "notation", " ", "with", " ", "respect", " ", "to", " ", "the", " ", "main",
   " ", 
  RowBox[{"text", ".", " ", "The"}], "  ", "relation", " ", "between", " ", 
  "the", " ", "two", " ", "notations", " ", "is", " ", "given", " ", 
  RowBox[{"below", "."}]}]], "Text",
 CellChangeTimes->{{3.484313232624613*^9, 3.4843133357503147`*^9}, 
   3.4888061658456297`*^9}],

Cell[CellGroupData[{

Cell["Electronic properties of the junction", "Subsubsection",
 CellChangeTimes->{{3.484313748256235*^9, 3.484313785657012*^9}}],

Cell[BoxData[{
 RowBox[{"Retarded", " ", "and", " ", "advanced", " ", 
  RowBox[{"Green", "'"}], "s", " ", "functions"}], "\[IndentingNewLine]", 
 RowBox[{"gr", "=", 
  SuperscriptBox["g", "r"]}], "\[IndentingNewLine]", 
 RowBox[{"ga", "=", 
  SuperscriptBox["g", "a"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Regr", "=", 
   RowBox[{"Re", "[", 
    SuperscriptBox["g", "r"], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Broadening", " ", "due", " ", "to", " ", "coupling", " ", "to", " ",
   "the", " ", "leads"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalGamma]L", "=", 
  SubscriptBox["\[CapitalGamma]", "L"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalGamma]R", "=", 
   SubscriptBox["\[CapitalGamma]", "R"]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Spectral", " ", "densities"}], "\[IndentingNewLine]", 
 RowBox[{"AL", "=", 
  RowBox[{
   SubscriptBox["A", "L"], "=", 
   RowBox[{
   "gr", ".", "\[CapitalGamma]L", ".", "ga"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"AR", "=", 
  RowBox[{
   SubscriptBox["A", "R"], "=", 
   RowBox[{
   "gr", ".", "\[CapitalGamma]R", ".", "ga"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"At", "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["A", "L"], "+", 
    SubscriptBox["A", "R"]}], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"gr", "-", "ga"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]A", "=", 
   RowBox[{
    SubscriptBox["A", "L"], "-", 
    SubscriptBox["A", "R"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Elastic", " ", "transmission", " ", 
  "matrix"}], "\[IndentingNewLine]", 
 RowBox[{"T", "=", 
  RowBox[{
   SubscriptBox["\[CapitalGamma]", "L"], 
   SubscriptBox["A", "R"]}]}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.4843069091133204`*^9, 3.4843070669705553`*^9}, {
   3.484307119185379*^9, 3.484307474559887*^9}, {3.484307987025661*^9, 
   3.48430800697675*^9}, {3.4843100263180437`*^9, 3.484310036917532*^9}, {
   3.484310314091156*^9, 3.484310331602899*^9}, {3.4843103633016043`*^9, 
   3.484310399427602*^9}, {3.484312556754744*^9, 3.4843125843384533`*^9}, 
   3.484313095992867*^9, {3.484313339992651*^9, 3.48431339916742*^9}, {
   3.484313441998999*^9, 3.4843134638740053`*^9}, {3.484313497834375*^9, 
   3.484313566087185*^9}, {3.48431377016436*^9, 3.4843138004738894`*^9}, 
   3.486960471933968*^9, {3.487059994399225*^9, 3.487060019262391*^9}, 
   3.487060059955653*^9, {3.493378720036397*^9, 3.493378765587866*^9}, {
   3.4941513185514317`*^9, 3.4941513220785427`*^9}}],

Cell[BoxData[
 RowBox[{"Note", ":", 
  RowBox[{
  "all", " ", "the", " ", "above", " ", "quatities", " ", "have", " ", "to", 
   " ", "be", " ", "understood", " ", "as", " ", "matrices", " ", "in", " ", 
   "electronic", " ", 
   RowBox[{"space", "!"}]}]}]], "Text",
 CellChangeTimes->{{3.484313964750548*^9, 3.484313976382593*^9}, {
  3.4843140120467854`*^9, 3.484314012945404*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Phonon properties", "Subsubsection",
 CellChangeTimes->{{3.484313814391427*^9, 3.484313818320663*^9}}],

Cell[BoxData[{
 RowBox[{"Phonon", " ", "energy"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"\[HBar]", " ", 
    SubscriptBox["\[Omega]", "0"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Phonon", " ", "occupation"}], "\[IndentingNewLine]", 
 RowBox[{"Nb", "=", 
  RowBox[{
   SubscriptBox["N", "0"], "=", 
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Beta]", " ", "\[CapitalOmega]"}]], "-", "1"}]]}]}]}], "Text",\

 CellChangeTimes->{{3.484313842327774*^9, 3.484313861654806*^9}, {
  3.487330213878339*^9, 3.487330242173967*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Electron - phonon coupling matrix", "Subsubsection",
 CellChangeTimes->{{3.4843138634751387`*^9, 3.484313876622077*^9}}],

Cell[BoxData[{
 RowBox[{"Electron", "-", 
  RowBox[{
  "phonon", " ", "coupling", " ", 
   "matrix"}]}], "\[IndentingNewLine]", "M"}], "Text",
 CellChangeTimes->{{3.484313913588148*^9, 3.484313933035627*^9}, {
  3.4843140270387*^9, 3.484314030485641*^9}}],

Cell[BoxData[
 RowBox[{"Note", ":", 
  RowBox[{
  "M", " ", "is", " ", "again", "  ", "matrix", " ", "in", " ", "electronic", 
   " ", 
   RowBox[{"space", "!"}]}]}]], "Text",
 CellChangeTimes->{{3.484313964750548*^9, 3.484313976382593*^9}, {
  3.4843140120467854`*^9, 3.484314059700577*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Others", "Subsubsection",
 CellChangeTimes->{{3.484314064602178*^9, 3.484314065644039*^9}}],

Cell[BoxData[{
 RowBox[{"Inverse", " ", "temperature"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]", "=", 
  FractionBox["1", 
   RowBox[{
    SubscriptBox["k", "B"], "T"}]]}]}], "Text"],

Cell[BoxData[{
 RowBox[{"Fermi", " ", "function"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nF", "[", "x", "]"}], "=", " ", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Beta]", " ", "x"}]], "+", "1"}]], 
  "                                     "}]}], "Text",
 CellChangeTimes->{{3.4843135812569733`*^9, 3.4843136237801723`*^9}}],

Cell[BoxData[{
 RowBox[{"Hilbert", " ", "Transform", " ", "of", " ", "the", " ", "function", 
  " ", 
  RowBox[{"\[CurlyPhi]", "[", "x", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HT", "[", 
   RowBox[{
    RowBox[{"\[CurlyPhi]", "[", "y", "]"}], ",", "x"}], "]"}], "=", 
  RowBox[{
   FractionBox["1", "\[Pi]"], "PP", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{"\[CurlyPhi]", "[", "y", "]"}], 
      RowBox[{"y", "-", "x"}]], 
     RowBox[{"\[DifferentialD]", "y", "              "}]}]}]}]}]}], "Text",
 CellChangeTimes->{
  3.484313638239337*^9, {3.4959655530605793`*^9, 3.495965555025405*^9}, {
   3.4959847989872313`*^9, 3.49598480007708*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corrections due to the Hartree diagram", "Section",
 CellChangeTimes->{{3.487060080180551*^9, 3.487060129033498*^9}, {
  3.4870629173528557`*^9, 3.487062921111917*^9}}],

Cell[CellGroupData[{

Cell["Notation", "Subsection",
 CellChangeTimes->{{3.487063760609624*^9, 3.487063762107431*^9}}],

Cell[BoxData[{
 RowBox[{"IH", ":", " ", 
  RowBox[{
  "correction", " ", "to", " ", "the", " ", "current", " ", "due", " ", "to", 
   " ", "the", " ", "Hartree", " ", "term", "  ", 
   RowBox[{"(", 
    RowBox[{"in", " ", "units", " ", "of", " ", "energy"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"IH", "=", 
   FractionBox[
    SubscriptBox["I", "H"], 
    RowBox[{"e", "/", "h"}]]}]}]}], "Text",
 CellChangeTimes->{{3.48706030893849*^9, 3.4870603219362993`*^9}, {
   3.4870603663515463`*^9, 3.487060501676361*^9}, {3.4870606706284847`*^9, 
   3.487060722250463*^9}, {3.487060810471149*^9, 3.487060828237668*^9}, 
   3.4870625595230217`*^9, {3.487063954191443*^9, 3.487063986859661*^9}}],

Cell[BoxData[{
 RowBox[{"SH", ":", " ", 
  RowBox[{
  "correction", " ", "to", " ", "the", " ", "noise", " ", "due", " ", "to", 
   " ", "the", " ", "Hartree", " ", "term", "  ", 
   RowBox[{"(", 
    RowBox[{"in", " ", "units", " ", "of", " ", "energy"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"SH", "=", 
   RowBox[{
    FractionBox[
     SubscriptBox["S", "H"], 
     RowBox[{
      SuperscriptBox["e", "2"], "/", "h"}]], "=", 
    RowBox[{"SmfH", "+", "SvcH"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"where", " "}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"SmfH", "=", 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["S", "H"], 
     RowBox[{"(", "mf", ")"}]], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}], 
  "            "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"is", " ", "the", " ", "mean"}], "-", 
    RowBox[{"field", " ", "contribution"}]}], ",", " ", "and"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"SvcH", "=", 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["S", "H"], 
     RowBox[{"(", "vc", ")"}]], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"is", " ", "the", " ", "vertex", " ", 
  RowBox[{"correction", "."}]}]}], "Text",
 CellChangeTimes->{{3.48706030893849*^9, 3.4870603219362993`*^9}, {
   3.4870603663515463`*^9, 3.487060501676361*^9}, {3.4870606706284847`*^9, 
   3.487060722250463*^9}, {3.487060810471149*^9, 3.487060828237668*^9}, 
   3.4870625595230217`*^9, {3.48706276812138*^9, 3.487062785880321*^9}, 
   3.487063957978712*^9, {3.487063993136374*^9, 3.487063993955264*^9}, {
   3.487303608080872*^9, 3.487303743913044*^9}}],

Cell[BoxData[{
 RowBox[{"TqelH", ":", " ", 
  RowBox[{"quasi", "-", 
   RowBox[{
   "elastic", " ", "correction", " ", "to", " ", "the", " ", "transmission", 
    " ", "matrix", "  ", "due", " ", "to", " ", "the", " ", "Hartree", " ", 
    "term"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"TqelH", "=", 
   SuperscriptBox[
    SubscriptBox["T", "H"], 
    RowBox[{"(", "qel", ")"}]]}]}]}], "Text",
 CellChangeTimes->{{3.487060756720873*^9, 3.487060826013508*^9}, {
   3.487062369476409*^9, 3.487062388186233*^9}, 3.487062561163364*^9, 
   3.4870683875725527`*^9}],

Cell[BoxData[{
 RowBox[{"nel", ":", " ", 
  RowBox[{"electronic", " ", "density", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"without", " ", "e"}], "-", 
     RowBox[{"ph", " ", "interaction"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"nel", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[DifferentialD]", "\[Epsilon]"}], 
       RowBox[{"2", " ", "\[Pi]"}]], 
      SuperscriptBox["g", "<"], 
      RowBox[{"(", "\[Epsilon]", ")"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{
   RowBox[{"where", " ", 
    SuperscriptBox["g", "<"], 
    RowBox[{"(", "\[Epsilon]", ")"}], " ", "is", " ", "the", " ", "lesser", 
    " ", "component", " ", "of", " ", "the", "  ", "non"}], "-", 
   RowBox[{"interacting", " ", "electronic", " ", "Keldysh", " ", 
    RowBox[{"Green", "'"}], "s", " ", "function"}]}]}]}], "Text",
 CellChangeTimes->{{3.487060836923423*^9, 3.487060844724189*^9}, {
   3.487062360191626*^9, 3.4870623635409184`*^9}, {3.487062409468671*^9, 
   3.487062696685542*^9}, 3.487062838872203*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corrections to current", "Subsection",
 CellChangeTimes->{{3.487060210590871*^9, 3.487060218508346*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TqelH", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "\[CapitalOmega]"]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"M", ".", "nel"}], "]"}], " ", 
     RowBox[{"\[CapitalGamma]L", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gr", ".", "M", ".", "AR"}], "+", " ", 
        RowBox[{"AR", ".", "M", ".", "ga"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IH", "=", 
   RowBox[{
    RowBox[{"Tr", "[", "TqelH", "]"}], "  ", "eV"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.487060331188581*^9, 3.487060332359345*^9}, 
   3.487060363448647*^9, 3.487060512746818*^9, {3.48706058628354*^9, 
   3.4870605927766113`*^9}, {3.4870606367767076`*^9, 3.487060661933722*^9}, 
   3.487062735026889*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corrections to noise", "Subsection",
 CellChangeTimes->{{3.487060210590871*^9, 3.487060218508346*^9}, {
  3.487062762549562*^9, 3.487062765345365*^9}}],

Cell[CellGroupData[{

Cell["Mean - field contribution: SmfH", "Subsubsection",
 CellChangeTimes->{{3.487063473352219*^9, 3.48706347959799*^9}, {
  3.4870641233381987`*^9, 3.4870641464095697`*^9}, {3.487064181315042*^9, 
  3.487064182207548*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"\[CapitalGamma]L", ".", "AR"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TqelH", "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "\[CapitalOmega]"]}], 
     RowBox[{"Tr", "[", 
      RowBox[{"M", ".", "nel"}], "]"}], " ", 
     RowBox[{"\[CapitalGamma]L", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"gr", ".", "M", ".", "AR"}], "+", " ", 
        RowBox[{"AR", ".", "M", ".", "ga"}]}], ")"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", "x_", "]"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"Coth", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SmfH", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", "TqelH", "]"}], " ", 
     RowBox[{"U", "[", "eV", "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Tr", "[", 
      RowBox[{"T", ".", "TqelH"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"U", "[", "eV", "]"}], "-", 
       FractionBox["2", "\[Beta]"]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4870635923521233`*^9, 3.487063599266788*^9}, {
   3.487063705626341*^9, 3.487063720698859*^9}, 3.4870640916908503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Vertex correction: SvcH", "Subsubsection",
 CellChangeTimes->{{3.487063473352219*^9, 3.48706347959799*^9}, {
  3.4870641233381987`*^9, 3.487064178879949*^9}}],

Cell[BoxData[{
 RowBox[{"Re\[Alpha]", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"Tr", "[", 
    RowBox[{"M", ".", 
     SuperscriptBox[
      SubscriptBox["n", "_"], "\[Prime]",
      MultilineFunction->None]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im\[Alpha]", "=", 
   RowBox[{"Im", "[", 
    RowBox[{"Tr", "[", 
     RowBox[{"M", ".", 
      SuperscriptBox[
       SubscriptBox["n", "_"], "\[Prime]",
       MultilineFunction->None]}], "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"with", "            ", 
     SuperscriptBox[
      SubscriptBox["n", "_"], "\[Prime]",
      MultilineFunction->None]}], "\[Congruent]", 
    FractionBox[
     RowBox[{"\[PartialD]", " ", 
      SuperscriptBox[
       SubscriptBox["n", "\[Lambda]"], "-"]}], 
     RowBox[{"\[PartialD]", " ", "\[Lambda]"}]]}], 
   SubscriptBox["|", 
    RowBox[{"\[Lambda]", "=", "0"}]]}], ",", "   ", 
  RowBox[{"where", " ", 
   SuperscriptBox[
    SubscriptBox["n", "\[Lambda]"], "-"], "     ", "is", "  ", "the", " ", 
   "generalized", " ", "electronic", " ", "density", "  ", "on", " ", "the", 
   " ", "forward", " ", "branch", " ", "of", " ", "the", " ", "Keldysh", " ", 
   "contour"}], ",", " ", 
  RowBox[{"as", "  ", "defined", "  ", "in", "  ", 
   RowBox[{"Eq", ".", 
    RowBox[{"(", "21", ")"}]}], " ", "in", " ", "the", " ", "main", " ", 
   RowBox[{"text", "."}]}]}]}], "Text",
 CellChangeTimes->{{3.4870678085696507`*^9, 3.487067949767755*^9}, {
  3.487067994075489*^9, 3.487068192551112*^9}, {3.4871362271243553`*^9, 
  3.4871362310787487`*^9}, {3.4873034866711607`*^9, 3.487303502536271*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Re\[Alpha]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[CapitalGamma]L", ".", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"AR", ".", "M", ".", "ga"}], "+", " ", 
        RowBox[{"gr", ".", "M", ".", "AR"}]}], ")"}]}], "]"}], "eV"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Im\[Alpha]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[ImaginaryI]", "2"]}], 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"\[CapitalGamma]L", ".", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"Regr", ".", "M", ".", "AL"}], "-", " ", 
           RowBox[{"AL", ".", "M", ".", "Regr"}]}], ")"}]}], "]"}], 
       FractionBox["2", "\[Beta]"]}], "+", 
      RowBox[{
       RowBox[{"Tr", "[", 
        RowBox[{"\[CapitalGamma]L", ".", 
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"Regr", ".", "M", ".", "AR"}], "-", " ", 
           RowBox[{"AR", ".", "M", ".", "Regr"}]}], " ", ")"}]}], "]"}], 
       RowBox[{"U", "[", "eV", "]"}]}], "+", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"Tr", "[", 
        RowBox[{"\[CapitalGamma]L", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AL", ".", "M", ".", "AR"}], "+", 
           RowBox[{"AR", ".", "M", ".", "AL"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"AR", ".", "M", ".", "AR"}]}]}], ")"}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["2", "\[Beta]"], "-", 
         RowBox[{"U", "[", "eV", "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SvcH", "=", 
   RowBox[{
    FractionBox["8", "\[CapitalOmega]"], " ", "Re\[Alpha]", " ", 
    "Im\[Alpha]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.487067781259605*^9, 3.487067801504368*^9}, {
  3.487067978538807*^9, 3.48706799067934*^9}, {3.487136175969672*^9, 
  3.487136177461644*^9}, {3.48713621530519*^9, 3.487136257414715*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corrections due to the Fock diagram", "Section",
 CellChangeTimes->{{3.487060080180551*^9, 3.487060150511221*^9}, {
  3.487062923797386*^9, 3.4870629259548264`*^9}}],

Cell[CellGroupData[{

Cell["Notation", "Subsection",
 CellChangeTimes->{{3.487063760609624*^9, 3.487063762107431*^9}}],

Cell[BoxData[{
 RowBox[{"IF", ":", " ", 
  RowBox[{
  "correction", " ", "to", " ", "the", " ", "current", " ", "due", " ", "to", 
   " ", "the", " ", "Fock", " ", "term", "  ", 
   RowBox[{"(", 
    RowBox[{"in", " ", "units", " ", "of", " ", "energy"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"IF", "=", 
   FractionBox[
    SubscriptBox["I", "F"], 
    RowBox[{"e", "/", "h"}]]}]}]}], "Text",
 CellChangeTimes->{{3.48706030893849*^9, 3.4870603219362993`*^9}, {
   3.4870603663515463`*^9, 3.487060501676361*^9}, {3.4870606706284847`*^9, 
   3.487060722250463*^9}, {3.487060810471149*^9, 3.487060828237668*^9}, 
   3.4870625595230217`*^9, {3.487063954191443*^9, 3.487063986859661*^9}, {
   3.487068295538933*^9, 3.487068312474372*^9}}],

Cell[BoxData[{
 RowBox[{"GF", ":", " ", 
  RowBox[{
  "correction", " ", "to", " ", "the", " ", "linear", " ", "conductance", " ",
    "due", " ", "to", " ", "the", " ", "Fock", " ", "term", "  ", 
   RowBox[{"(", "dimensionless", ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"GF", "=", 
   FractionBox[
    SubscriptBox["G", "F"], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}]}]}], "Text",
 CellChangeTimes->{{3.487068679880248*^9, 3.487068704848817*^9}, {
   3.48706945424693*^9, 3.487069466130665*^9}, 3.4873035549122667`*^9}],

Cell[BoxData[{
 RowBox[{"SF", ":", " ", 
  RowBox[{
  "correction", " ", "to", " ", "the", " ", "noise", " ", "due", " ", "to", 
   " ", "the", " ", "Fock", " ", "term", "  ", 
   RowBox[{"(", 
    RowBox[{"in", " ", "units", " ", "of", " ", "energy"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"SF", "=", 
   RowBox[{
    FractionBox[
     SubscriptBox["S", "F"], 
     RowBox[{
      SuperscriptBox["e", "2"], "/", "h"}]], "=", 
    RowBox[{"SmfF", "+", "SvcF"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"where", " "}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"SmfF", "=", 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["S", "F"], 
     RowBox[{"(", "mf", ")"}]], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}], 
  "            "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"is", " ", "the", " ", "mean"}], "-", 
    RowBox[{"field", " ", "contribution"}]}], ",", " ", "and"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"\t", 
  RowBox[{"SvcF", "=", 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["S", "F"], 
     RowBox[{"(", "vc", ")"}]], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"is", " ", "the", " ", "vertex", " ", "correction"}]}], "Text",
 CellChangeTimes->{{3.48706030893849*^9, 3.4870603219362993`*^9}, {
   3.4870603663515463`*^9, 3.487060501676361*^9}, {3.4870606706284847`*^9, 
   3.487060722250463*^9}, {3.487060810471149*^9, 3.487060828237668*^9}, 
   3.4870625595230217`*^9, {3.48706276812138*^9, 3.487062785880321*^9}, 
   3.487063957978712*^9, {3.487063993136374*^9, 3.487063993955264*^9}, {
   3.487068306878147*^9, 3.487068317425929*^9}, {3.487303565159759*^9, 
   3.487303570983797*^9}, {3.487303780778308*^9, 3.487303797254616*^9}, 
   3.488874244736813*^9}],

Cell[BoxData[
 RowBox[{"TqelF", "=", 
  SuperscriptBox[
   SubscriptBox["T", "F"], 
   RowBox[{"(", "qel", ")"}]]}]], "Text",
 CellChangeTimes->{{3.487060756720873*^9, 3.487060826013508*^9}, {
   3.487062369476409*^9, 3.487062388186233*^9}, 3.487062561163364*^9, {
   3.487068323032525*^9, 3.4870683808313417`*^9}, {3.487068464840518*^9, 
   3.487068465879573*^9}, {3.488874273410405*^9, 3.4888742776664963`*^9}}],

Cell[BoxData[
 RowBox[{"TinelF", "=", 
  SuperscriptBox[
   SubscriptBox["T", "F"], 
   RowBox[{"(", "inel", ")"}]]}]], "Text"],

Cell[BoxData[
 RowBox[{"TasymF", "=", 
  SuperscriptBox[
   SubscriptBox["T", "F"], 
   RowBox[{"(", "asym", ")"}]]}]], "Text",
 CellChangeTimes->{{3.487068514588656*^9, 3.487068522294795*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Corrections to current", "Subsection",
 CellChangeTimes->{{3.4843068826458187`*^9, 3.484306894659079*^9}, {
   3.4843074918754787`*^9, 3.48430750331264*^9}, 3.484310069915161*^9, {
   3.484310158329134*^9, 3.48431016096097*^9}, {3.487068444926865*^9, 
   3.487068450030395*^9}, {3.487068555779788*^9, 3.4870685578453093`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"corrections", " ", "to", " ", "current"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"IF", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"eV", " ", 
        RowBox[{"Tr", "[", "TqelF", "]"}]}], "+", 
       RowBox[{"2", " ", "Nb", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Tr", "[", "TinelF", "]"}], "+", 
          RowBox[{"Tr", "[", "TqelF", "]"}]}], ")"}], "eV"}], "+", 
       RowBox[{
        RowBox[{"Tr", "[", "TinelF", "]"}], " ", 
        RowBox[{"g", "[", "eV", "]"}]}]}], ")"}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", "Tasym", "]"}], "  ", 
      RowBox[{"H", "[", "eV", "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.487069636245406*^9, 3.4870696557309713`*^9}, {
  3.487069859571767*^9, 3.487069874087483*^9}, {3.487303941190468*^9, 
  3.487303951070525*^9}, {3.487320334803246*^9, 3.487320364177539*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "corrections", " ", "to", " ", "the", " ", "linear", " ", "conductance"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"GF", "=", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Tr", "[", "TqelF", "]"}], " ", 
       FractionBox[
        RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], "+", 
      RowBox[{
       RowBox[{"Tr", "[", "TinelF", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[Beta]", "2"], 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "2"], "-", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], "\[CapitalOmega]"]}], 
        ")"}]}]}], ")"}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.487303902209895*^9, {3.487303955550891*^9, 3.487303966613688*^9}, {
   3.487320368194127*^9, 3.487320376497159*^9}, {3.487320406888455*^9, 
   3.4873204075282288`*^9}, {3.494151377959189*^9, 3.494151381324678*^9}}],

Cell[CellGroupData[{

Cell["Form factors", "Subsubsection",
 CellChangeTimes->{{3.487069805515109*^9, 3.487069813597163*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TqelF", "=", 
   RowBox[{"\[CapitalGamma]L", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gr", ".", "M", ".", "Regr", ".", "M", ".", "AR"}], "+", 
      RowBox[{"AR", ".", "M", ".", "Regr", ".", "M", ".", "ga"}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TinelF", "=", 
   RowBox[{"\[CapitalGamma]L", ".", "gr", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", ".", "AR", ".", "M"}], "-", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
         "M", ".", "At", ".", "M", ".", "gr", ".", "\[CapitalGamma]R"}], "-", 
         
         RowBox[{
         "\[CapitalGamma]R", ".", "ga", ".", "M", ".", "At", ".", "M"}]}], 
        ")"}]}]}], ")"}], ".", "ga"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tasym", "=", 
   RowBox[{"\[CapitalGamma]L", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gr", ".", "M", ".", 
       RowBox[{"(", 
        RowBox[{"AL", "-", "AR"}], ")"}], ".", "M", ".", "AR"}], "+", " ", 
      RowBox[{"AR", ".", "M", ".", 
       RowBox[{"(", 
        RowBox[{"AL", "-", "AR"}], ")"}], ".", "M", ".", "ga"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.4870695205179768`*^9, 3.48706962272963*^9}, 
   3.4870698034792643`*^9, {3.487320381299383*^9, 3.4873204098263493`*^9}, {
   3.4933788035292377`*^9, 3.493378808116366*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Functions", " ", "which", " ", "encode", " ", "the", " ", "voltage",
   " ", "dependance", " ", "of", " ", 
  SubscriptBox["I", "F"], " "}]], "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", "x_", "]"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"Coth", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
    RowBox[{"U", "[", 
     RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"2", " ", "x"}]}], "2"]}]}], "Input",
 CellChangeTimes->{
  3.487069627123307*^9, {3.487069662294759*^9, 3.4870696904634523`*^9}, {
   3.487069758217194*^9, 3.4870697700312967`*^9}, {3.4870698217667627`*^9, 
   3.4870698300709543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "eV", "]"}], "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"x", ",", "eV"}], "]"}], 
     RowBox[{"\[DifferentialD]", "x"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"with", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"x", ",", "eV"}], "]"}], "=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nF", "[", "x", "]"}], "-", 
     RowBox[{"nF", "[", 
      RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
   RowBox[{"HT", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"y", "-", " ", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], 
    "]"}]}]}]}], "Text",
 CellChangeTimes->{{3.487069905696887*^9, 3.487069947296282*^9}, {
  3.488803348527052*^9, 3.488803349950818*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Corrections to noise: mean - field contribution ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "F"], 
    RowBox[{"(", "mf", ")"}]], TraditionalForm]], "None"]
}], "Subsection",
 CellChangeTimes->{{3.487070112718985*^9, 3.487070137461049*^9}, {
  3.4870704040145893`*^9, 3.48707041540487*^9}, {3.4873038329547462`*^9, 
  3.48730383903413*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"SmfF", "=", 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["S", "F"], 
     RowBox[{"(", "mf", ")"}]], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}]}]], "Text",
 CellChangeTimes->{{3.487304286986877*^9, 3.487304290986452*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SmfF", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", "TqelF", "]"}], " ", 
        RowBox[{"U", "[", "eV", "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Tr", "[", 
         RowBox[{"T", ".", "TqelF"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"U", "[", "eV", "]"}], "-", 
          FractionBox["2", "\[Beta]"]}], ")"}]}]}], ")"}], "+", 
     RowBox[{"\[Kappa]1", " ", 
      RowBox[{"f", "[", "eV", "]"}]}], "+", 
     RowBox[{"\[Kappa]2", " ", 
      FractionBox[
       RowBox[{"U", "[", "eV", "]"}], "eV"], 
      RowBox[{"g", "[", "eV", "]"}]}], "+", 
     RowBox[{"\[Kappa]3", " ", 
      RowBox[{"dg", "[", "eV", "]"}]}], "+", 
     RowBox[{"\[Kappa]4", " ", 
      RowBox[{"U", "[", "eV", "]"}]}], "+", "\[Kappa]0", "+", 
     RowBox[{
      RowBox[{"Tr", "[", "K1mf", "]"}], " ", 
      RowBox[{"H1", "[", "eV", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Tr", "[", "K2mf", "]"}], " ", 
      RowBox[{"H2", "[", "eV", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.484314799514076*^9, 3.484314800330474*^9}, 
   3.4843148410906563`*^9, {3.484314878423338*^9, 3.484314904908896*^9}, {
   3.484315039791196*^9, 3.484315043358369*^9}, {3.486960700655403*^9, 
   3.4869607404857473`*^9}, {3.487070170380681*^9, 3.487070177639822*^9}, {
   3.487070291395301*^9, 3.487070296822431*^9}, {3.48880302136205*^9, 
   3.4888030312948008`*^9}}],

Cell[CellGroupData[{

Cell["Form factors ", "Subsubsection",
 CellChangeTimes->{{3.484308140462838*^9, 3.484308168515254*^9}, {
  3.4843096257923307`*^9, 3.484309727515373*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]0", "=", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"2", " ", "Nb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["2", 
           RowBox[{"\[Beta]", " "}]], 
          RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"gr", ".", "M", ".", "gr", ".", "M", ".", "AR"}], "+", 
                RowBox[{"AR", ".", "M", ".", "ga", ".", "M", ".", "ga"}]}], 
               ")"}]}], "+", 
             RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "ga"}]}], 
            ")"}]}]}], "+", 
         RowBox[{
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], 
          RowBox[{
          "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "At", ".", "M", ".", 
           "ga"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "-", "\[CapitalOmega]"}],
         ")"}], 
       RowBox[{
       "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "At", ".", "M", ".", 
        "ga"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "2"], "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], 
        RowBox[{"2", "\[CapitalOmega]"}]], 
       RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
             RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], 
            ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"gr", ".", "M", ".", "AR", ".", "M", ".", "ga"}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", "\[Beta]"], 
       RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
             RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"gr", ".", "M", ".", "AL", ".", "M", ".", "ga"}]}]}], 
         ")"}]}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
        ")"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]1", "=", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{
      "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "AR", ".", "M", ".", 
       "ga"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
        ")"}], 
       RowBox[{
       "T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "AR", ".", "M",
         ".", "ga"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
        ")"}], " ", 
       RowBox[{
       "T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "AL", ".", "M",
         ".", "ga"}]}], "+", 
      RowBox[{"2", " ", "Nb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "AR", ".", "M", ".", 
          "ga"}], "+", 
         RowBox[{"T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
          RowBox[{"(", 
           RowBox[{"AL", "-", "AR"}], ")"}], ".", "M", ".", "ga"}]}], 
        ")"}]}]}], "]"}]}], " ", ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]2", "=", 
    RowBox[{
     FractionBox["\[ImaginaryI]", "2"], 
     RowBox[{"Tr", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalGamma]L", ".", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
           RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], " ", 
          ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
            RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], " ", 
           ")"}]}]}]}], ")"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]3", "=", 
    RowBox[{
     FractionBox["1", "\[Beta]"], 
     RowBox[{"Tr", "[", 
      RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"gr", ".", "M", ".", "AR", ".", "M", ".", "ga"}]}], "+", 
         RowBox[{"\[ImaginaryI]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
            RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], 
           ")"}]}]}], ")"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]4", "=", 
   RowBox[{
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"], "-", 
        "1"}], ")"}], " ", 
      RowBox[{
      "T", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", "At", ".", "M", 
       ".", "ga"}]}], "]"}], "+", " ", 
    RowBox[{"2", "Nb", " ", 
     RowBox[{"Tr", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"TqelF", "+", 
         RowBox[{
          FractionBox["\[ImaginaryI]", "2"], " ", 
          RowBox[{"\[CapitalGamma]L", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AR", ".", "M", ".", "At", ".", "M", ".", "ga"}], "-", 
             RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "AR"}]}], 
            ")"}]}]}]}], ")"}], "-", 
       RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gr", ".", "M", ".", "gr", ".", "M", ".", "AR"}], "+", 
             RowBox[{"AR", ".", "M", ".", "ga", ".", "M", ".", "ga"}]}], 
            ")"}]}], "+", 
          RowBox[{"gr", ".", "M", ".", "At", ".", "M", ".", "ga"}]}], 
         ")"}]}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K1mf", "=", 
    RowBox[{
     RowBox[{"\[CapitalGamma]L", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "AR", ".", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}], "+", 
        RowBox[{
        "gr", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "AR"}]}],
        ")"}]}], "-", " ", 
     RowBox[{"2", 
      RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "AR", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}], 
         "+", 
         RowBox[{
         "gr", ".", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "AR"}]}], 
        ")"}]}]}]}]}], " ", ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K2mf", "=", 
    RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "AR", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}], 
       "+", 
       RowBox[{
       "gr", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "AR"}]}], 
      ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "=", 
    RowBox[{"\[CapitalGamma]L", ".", "AR"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TqelF", "=", 
   RowBox[{"\[CapitalGamma]L", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gr", ".", "M", ".", "Regr", ".", "M", ".", "AR"}], "+", 
      RowBox[{"AR", ".", "M", ".", "Regr", ".", "M", ".", "ga"}]}], ")"}]}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.48430978897244*^9, 3.4843098088972063`*^9}, {
   3.484309889425825*^9, 3.48430989845467*^9}, {3.48431205538866*^9, 
   3.4843120650184393`*^9}, {3.4869607485261803`*^9, 3.486960758757345*^9}, 
   3.4870703098924417`*^9, {3.487137084428887*^9, 3.48713709038675*^9}, 
   3.4873274860894203`*^9, {3.4888030031225977`*^9, 3.488803011792272*^9}, {
   3.488804366014991*^9, 3.4888043700701113`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Functions which encode the voltage dependance  of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "F"], 
    RowBox[{"(", "mf", ")"}]], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.484308140462838*^9, 3.484308168515254*^9}, {
  3.4843096257923307`*^9, 3.484309674439877*^9}, {3.484311507813306*^9, 
  3.484311522842998*^9}, {3.484315152517734*^9, 3.4843151529725657`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", "x_", "]"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"Coth", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"U", "[", 
     RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"U", "[", "\[CapitalOmega]", "]"}]}]}], 
   "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
    RowBox[{"U", "[", 
     RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"2", " ", "x"}]}], "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["U", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["U", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.48430840943475*^9, 3.484308438039177*^9}, {
  3.484308499916193*^9, 3.484308580355228*^9}, {3.484308847930627*^9, 
  3.4843088635125027`*^9}, {3.48430889512575*^9, 3.484308896764377*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Terms", "  ", "with", " ", "the", " ", "Hilbert", " ", "transform"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H1", "[", "eV", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{"H", "[", "eV", "]"}]}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"x", ",", "eV"}], "]"}], 
       RowBox[{"\[DifferentialD]", "x"}]}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H2", "[", "eV", "]"}], "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"h2", "[", 
      RowBox[{"x", ",", "eV"}], "]"}], 
     RowBox[{"\[DifferentialD]", "x"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"with", " ", "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"x", ",", "eV"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nF", "[", "x", "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
    RowBox[{"HT", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"y", "-", " ", "\[CapitalOmega]"}], "]"}], "-", 
       RowBox[{"nF", "[", 
        RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], "]"}]}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "[", 
   RowBox[{"x", ",", "eV"}], "]"}], "=", 
  RowBox[{
   RowBox[{"nF", "[", 
    RowBox[{"x", "+", "eV"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"nF", "[", 
      RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
   RowBox[{"HT", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"y", "-", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], 
    "]"}]}]}]}], "Text",
 CellChangeTimes->{{3.484309159524864*^9, 3.484309257348373*^9}, {
  3.484309392028338*^9, 3.484309573326601*^9}, {3.484312310834956*^9, 
  3.484312312081732*^9}, {3.487070315863525*^9, 3.487070344734342*^9}, {
  3.488803339864398*^9, 3.488803343111147*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expression at zero temperature", "Subsubsection",
 CellChangeTimes->{{3.4871403630627527`*^9, 3.487140371952669*^9}}],

Cell[BoxData[
 RowBox[{"SmfFT0", "=", 
  FractionBox[
   RowBox[{
    AdjustmentBox[
     SuperscriptBox[
      SubscriptBox["S", "F"], 
      RowBox[{"(", "mf", ")"}]],
     BoxMargins->{{-0.07714793719675737, 0.07714793719675737}, {0., 0.}}], 
    SubscriptBox[
     AdjustmentBox["|",
      BoxMargins->{{-0.07714793719675737, 0.07714793719675737}, {0., 0.}}], 
     RowBox[{"T", "=", "0"}]]}], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]]}]], "Text",
 CellChangeTimes->{{3.487140426296789*^9, 3.4871404323923264`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SmfFT0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"(", 
       RowBox[{"TqelF", " ", "-", 
        RowBox[{"2", " ", 
         RowBox[{"T", ".", "TqelF"}]}]}], ")"}], "]"}], 
     RowBox[{"Abs", "[", "eV", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", 
      RowBox[{"(", 
       RowBox[{"TinelF", " ", "-", 
        RowBox[{"2", " ", 
         RowBox[{"T", ".", "TinelF"}]}]}], ")"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", "eV", "]"}], "-", "\[CapitalOmega]"}], ")"}], 
     RowBox[{"UnitStep", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        FractionBox["eV", "\[CapitalOmega]"], "]"}], "-", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K1mf", "]"}], " ", 
     FractionBox[
      RowBox[{"Abs", "[", "eV", "]"}], "eV"], 
     RowBox[{"HT0", "[", "eV", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.4871403755725813`*^9, 3.487140436712626*^9, {3.487140544268188*^9, 
   3.487140545788024*^9}, {3.4871406690566673`*^9, 3.4871406903106117`*^9}, {
   3.488803056997664*^9, 3.488803059540941*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"\[CapitalGamma]L", ".", "AR"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TqelF", "=", 
   RowBox[{"\[CapitalGamma]L", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gr", ".", "M", ".", "Regr", ".", "M", ".", "AR"}], "+", 
      RowBox[{"AR", ".", "M", ".", "Regr", ".", "M", ".", "ga"}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TinelF", "=", 
   RowBox[{"\[CapitalGamma]L", ".", "gr", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", ".", "AR", ".", "M"}], "-", 
      RowBox[{
       FractionBox["\[ImaginaryI]", "2"], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
         "M", ".", "At", ".", "M", ".", "gr", ".", "\[CapitalGamma]R"}], "-", 
         
         RowBox[{
         "\[CapitalGamma]R", ".", "ga", ".", "M", ".", "At", ".", "M"}]}], 
        ")"}]}]}], ")"}], ".", "ga"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1mf", "=", 
   RowBox[{
    RowBox[{"\[CapitalGamma]L", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AR", ".", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}],
        "+", 
       RowBox[{
       "gr", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "AR"}]}], 
      ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"T", ".", "\[CapitalGamma]L", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "AR", ".", " ", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "ga"}], 
        "+", 
        RowBox[{
        "gr", ".", "M", ".", "\[CapitalDelta]A", ".", "M", ".", "AR"}]}], 
       ")"}]}]}]}]}], " ", ";"}]}], "Input",
 CellChangeTimes->{{3.487140486567672*^9, 3.487140493680202*^9}, {
  3.487140535951249*^9, 3.4871405381119623`*^9}, {3.487329358818647*^9, 
  3.4873293622733107`*^9}, {3.488803085207673*^9, 3.488803087150449*^9}, {
  3.4933788405335703`*^9, 3.493378843636497*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HT0", "[", "eV", "]"}], "=", 
  RowBox[{
   RowBox[{"h", 
    RowBox[{"(", "eV", ")"}]}], 
   SubscriptBox["|", 
    RowBox[{"T", "=", "0"}]]}]}]], "Text",
 CellChangeTimes->{{3.4871398357690973`*^9, 3.4871398566643267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HT0", "[", "eV_", "]"}], ":=", 
  RowBox[{
   FractionBox["\[CapitalOmega]", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["eV", "\[CapitalOmega]"], "+", "1"}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{
         FractionBox["eV", "\[CapitalOmega]"], "+", "1"}], "]"}], "]"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["eV", "\[CapitalOmega]"], "-", "1"}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{
         FractionBox["eV", "\[CapitalOmega]"], "-", "1"}], "]"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.487138916401144*^9, 3.4871389537597837`*^9}, {
  3.487139750277997*^9, 3.487139812682349*^9}, {3.487223431912836*^9, 
  3.4872234433915663`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Corrections to noise: ",
 "vertex correction ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "F"], 
    RowBox[{"(", "vc", ")"}]], TraditionalForm]], "None"]
}], "Subsection",
 CellChangeTimes->{{3.4843068826458187`*^9, 3.484306894659079*^9}, {
   3.4843074918754787`*^9, 3.48430750331264*^9}, 3.484310069915161*^9, {
   3.484310158329134*^9, 3.4843101815116787`*^9}, {3.487070428258151*^9, 
   3.4870704377518063`*^9}, {3.4873038512272577`*^9, 3.487303854369499*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"SvcF", "=", 
   FractionBox[
    SuperscriptBox[
     SubscriptBox["S", "F"], 
     RowBox[{"(", "vc", ")"}]], 
    RowBox[{
     SuperscriptBox["e", "2"], "/", "h"}]]}]}]], "Text"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SvcF", "=", 
   RowBox[{"\[Zeta]0", "+", 
    RowBox[{"\[Zeta]1", " ", 
     RowBox[{"f", "[", "eV", "]"}]}], "+", 
    RowBox[{"\[Zeta]2", " ", 
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{"g", "[", "eV", "]"}]}], "+", 
    RowBox[{"\[Zeta]3", " ", 
     RowBox[{"dg", "[", "eV", "]"}]}], "+", " ", 
    RowBox[{"\[Zeta]4", " ", 
     RowBox[{"U", "[", "eV", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K1vc", "]"}], " ", 
     RowBox[{"H1", "[", "eV", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K2vc", "]"}], " ", 
     RowBox[{"H2", "[", "eV", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4843102364804373`*^9, 3.48431028206207*^9}, {
   3.484383296294795*^9, 3.484383315966772*^9}, {3.486960807554049*^9, 
   3.486960825400506*^9}, {3.486960953875146*^9, 3.48696095569083*^9}, {
   3.487070516106597*^9, 3.487070517099815*^9}, 3.487140449548205*^9, {
   3.488803117970132*^9, 3.4888031276654043`*^9}}],

Cell[CellGroupData[{

Cell["Form factors", "Subsubsection",
 CellChangeTimes->{{3.484310464054895*^9, 3.484310468023594*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]0", "=", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "2"], "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], "\[CapitalOmega]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], 
          RowBox[{"M", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
             RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}], ".",
            "M", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
             RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "AL"}], "+", 
             RowBox[{
              FractionBox["\[ImaginaryI]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "At"}], "+", 
                RowBox[{"At", ".", "\[CapitalGamma]L", ".", "AR"}]}], 
               ")"}]}]}], ")"}]}]}], " ", "-", 
         RowBox[{
          FractionBox["1", "4"], 
          RowBox[{
          "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"AR", "+", 
                RowBox[{"4", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
              "\[CapitalGamma]L", ".", "At"}], "+", 
             RowBox[{"At", ".", "\[CapitalGamma]L", ".", 
              RowBox[{"(", 
               RowBox[{"AR", "-", 
                RowBox[{"4", "\[ImaginaryI]", "  ", "Regr"}]}], ")"}]}]}], 
            ")"}]}]}]}], ")"}]}], " ", "-", 
      RowBox[{"2", " ", "Nb", " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"1", " "}], "\[Beta]"], 
          RowBox[{
          "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "\[CapitalDelta]A"}],
              "+", 
             RowBox[{"\[CapitalDelta]A", ".", "\[CapitalGamma]L", ".", "AR"}],
              "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
                RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "AL"}]}], 
               ")"}]}]}], ")"}]}]}], "+", 
         RowBox[{
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], 
          RowBox[{
          "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
           "ga", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], " ", ")"}]}], "+", 
      
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
        ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{
          "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
           "ga", ".", "\[CapitalGamma]L", ".", "gr"}]}], "+", 
         RowBox[{
          FractionBox["2", "\[Beta]"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"M", ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
                RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}], 
              ".", "M", ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"AL", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
                RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "AL"}], "+", 
                RowBox[{
                 FractionBox["\[ImaginaryI]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "At"}], "+", 
                   RowBox[{"At", ".", "\[CapitalGamma]L", ".", "AR"}]}], 
                  ")"}]}]}], ")"}]}]}], "-", 
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{
             "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", 
              ".", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"AR", "+", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], 
                 ".", "\[CapitalGamma]L", ".", "AL"}], "+", 
                RowBox[{"AL", ".", "\[CapitalGamma]L", ".", 
                 RowBox[{"(", 
                  RowBox[{"AR", "-", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], 
                  ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]1", "=", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"M", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], ")"}], ".",
         "M", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "-", 
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}]}]}], 
      "-", 
      RowBox[{"2", " ", 
       RowBox[{
       "M", ".", "AR", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
        "AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{
       "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]A", "+", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]A", "-", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
           "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}], "-", 
      RowBox[{"2", "Nb", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"M", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
            RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], ")"}], 
          ".", "M", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "-", 
            RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          RowBox[{
          "M", ".", "AR", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
           " ", "AR", ".", "\[CapitalGamma]L", ".", "gr"}]}]}], ")"}]}], "-", 
      
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"]}], 
        ")"}], 
       RowBox[{
       "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]A", "+", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]A", "-", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
           "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]2", "=", 
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"Tr", "[", 
      RowBox[{
      "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "\[CapitalDelta]A"}], 
         "+", 
         RowBox[{"\[CapitalDelta]A", ".", "\[CapitalGamma]L", ".", "AR"}]}], 
        ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]3", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " "}], "\[Beta]"], 
     RowBox[{"Tr", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
         "AR", ".", "\[CapitalGamma]L", ".", "AR"}], "-", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"M", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
            RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}], ".", 
          "M", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"At", ".", "\[CapitalGamma]L", ".", "ga"}], "-", 
              RowBox[{"gr", ".", "\[CapitalGamma]L", ".", "At"}]}], ")"}], 
            "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "\[CapitalDelta]A", ".", "\[CapitalGamma]L", ".", "gr"}], "-", 
              RowBox[{
              "ga", ".", "\[CapitalGamma]L", ".", "\[CapitalDelta]A"}]}], 
             ")"}]}], ")"}]}]}]}], ")"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Zeta]4", "=", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Nb", " ", 
       RowBox[{
       "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
          RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{"U", "[", "\[CapitalOmega]", "]"}], "\[CapitalOmega]"], "+", 
         RowBox[{"4", " ", "Nb"}]}], ")"}], 
       RowBox[{
       "M", ".", "ga", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]A", "+", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[CapitalDelta]A", "-", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
           "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"K1vc", "=", " ", 
    RowBox[{"M", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
       RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}], ".", "M", 
     ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]A", "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], " ", 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]A", "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
        "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K2vc", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], "K1vc"}], "+", 
    RowBox[{"\[ImaginaryI]", "  ", 
     RowBox[{"M", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
        RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}], ".", "M",
       ".", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"At", ".", "\[CapitalGamma]L", ".", "Regr"}], "-", 
        RowBox[{"Regr", ".", "\[CapitalGamma]L", ".", "At"}]}], ")"}]}]}]}]}],
   ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.484288355301977*^9, 3.484288677588606*^9}, {
  3.48428897770438*^9, 3.484289334144717*^9}, {3.4842894616590023`*^9, 
  3.484289720606604*^9}, {3.484289754248892*^9, 3.4842899065044107`*^9}, {
  3.484289949633231*^9, 3.484290041926132*^9}, {3.484290083521819*^9, 
  3.484290363471261*^9}, {3.484290399194169*^9, 3.484290444825035*^9}, {
  3.484290603157243*^9, 3.484290661950377*^9}, {3.484290695411862*^9, 
  3.484290719055422*^9}, {3.4842960050966177`*^9, 3.4842960540113993`*^9}, {
  3.4842964064334784`*^9, 3.484296408750918*^9}, {3.484310455861438*^9, 
  3.484310456766818*^9}, {3.484310532045067*^9, 3.484310548239882*^9}, {
  3.4843119869279137`*^9, 3.484312015313278*^9}, {3.484383275584588*^9, 
  3.484383282458672*^9}, {3.486960915635809*^9, 3.486960929785295*^9}, {
  3.486965266876514*^9, 3.486965272277054*^9}, {3.4888031334875*^9, 
  3.488803141376183*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Functions", " ", "which", " ", "encode", " ", "the", " ", "voltage",
   " ", "dependance", " ", "of", " ", 
  SuperscriptBox[
   SubscriptBox["S", "F"], 
   RowBox[{"(", "vc", ")"}]]}]], "Subsubsection",
 CellChangeTimes->{{3.4843114788556423`*^9, 3.484311498470203*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", "x_", "]"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"Coth", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"U", "[", 
     RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"U", "[", "\[CapitalOmega]", "]"}]}]}], 
   "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
    RowBox[{"U", "[", 
     RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"2", " ", "x"}]}], "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["U", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["U", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.48430840943475*^9, 3.484308438039177*^9}, {
  3.484308499916193*^9, 3.484308580355228*^9}, {3.484308847930627*^9, 
  3.4843088635125027`*^9}, {3.48430889512575*^9, 3.484308896764377*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Terms", "  ", "with", " ", "the", " ", "Hilbert", " ", "transform"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H1", "[", "eV", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{"H", "[", "eV", "]"}]}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"x", ",", "eV"}], "]"}], 
       RowBox[{"\[DifferentialD]", "x"}]}]}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H2", "[", "eV", "]"}], "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"h2", "[", 
      RowBox[{"x", ",", "eV"}], "]"}], 
     RowBox[{"\[DifferentialD]", "x"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"with", " ", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"x", ",", "eV"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nF", "[", "x", "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
    RowBox[{"HT", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"y", "-", " ", "\[CapitalOmega]"}], "]"}], "-", 
       RowBox[{"nF", "[", 
        RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], "]"}]}]}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "[", 
   RowBox[{"x", ",", "eV"}], "]"}], "=", 
  RowBox[{
   RowBox[{"nF", "[", 
    RowBox[{"x", "+", "eV"}], "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"nF", "[", 
      RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
   RowBox[{"HT", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"y", "-", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], 
    "]"}]}]}]}], "Text",
 CellChangeTimes->{{3.484309159524864*^9, 3.484309257348373*^9}, {
  3.484309392028338*^9, 3.484309573326601*^9}, {3.484312310834956*^9, 
  3.484312312081732*^9}, {3.487070538674054*^9, 3.487070546852895*^9}, {
  3.4888033314968977`*^9, 3.488803332767194*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Note", ":", "  ", 
    RowBox[{"H1", 
     RowBox[{"(", "eV", ")"}], " ", "and", " ", "is", "  ", "SYMMETRIC", " ", 
     "wrt", " ", "eV"}]}], "\[Rule]", " ", 
   RowBox[{"-", "eV"}]}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H1", 
    RowBox[{"(", 
     RowBox[{"-", "eV"}], ")"}]}], "=", 
   RowBox[{"H1", 
    RowBox[{"(", "eV", ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "while", " ", "H2", " ", "is", "  ", "ANTISYMMETRIC", " ", "wrt", " ", 
    "eV"}], "\[Rule]", " ", 
   RowBox[{"-", "eV"}]}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H2", 
    RowBox[{"(", 
     RowBox[{"-", "eV"}], ")"}]}], "=", 
   RowBox[{
    RowBox[{"-", "H2"}], 
    RowBox[{"(", "eV", ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Consequently", ",", " ", 
  RowBox[{
   RowBox[{
   "the", " ", "contribution", " ", "to", " ", "noise", " ", "coming", " ", 
    "from", " ", "the", " ", "Hilbert", " ", "trafo", " ", "is", " ", 
    "antisymmetric", " ", "wrt", " ", "eV"}], "\[Rule]", " ", 
   RowBox[{"-", "eV"}]}]}]}], "Text",
 CellChangeTimes->{{3.484386084866547*^9, 3.484386291517356*^9}, {
  3.4869653376035547`*^9, 3.486965382432303*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Expression at zero temperature  ",
 Cell[BoxData[
  RowBox[{
   AdjustmentBox[
    SuperscriptBox[
     SubscriptBox["S", "F"], 
     RowBox[{"(", "vc", ")"}]],
    BoxMargins->{{-0.07714793719675737, 0.07714793719675737}, {0., 0.}}], 
   SubscriptBox[
    AdjustmentBox["|",
     BoxMargins->{{-0.07714793719675737, 0.07714793719675737}, {0., 0.}}], 
    RowBox[{"T", "=", "0"}]]}]],
  CellChangeTimes->{{3.487139401276539*^9, 3.487139442945759*^9}}]
}], "Subsubsection",
 CellChangeTimes->{{3.484386222201532*^9, 3.4843862248238783`*^9}, {
  3.487138894513623*^9, 3.487138905473906*^9}, {3.487139463281385*^9, 
  3.487139465695175*^9}}],

Cell[BoxData[
 RowBox[{"SvcFT0", "=", 
  FractionBox[
   RowBox[{
    AdjustmentBox[
     SuperscriptBox[
      SubscriptBox["S", "F"], 
      RowBox[{"(", "vc", ")"}]],
     BoxMargins->{{-0.07714793719675737, 0.07714793719675737}, {0., 0.}}], 
    SubscriptBox[
     AdjustmentBox["|",
      BoxMargins->{{-0.07714793719675737, 0.07714793719675737}, {0., 0.}}], 
     RowBox[{"T", "=", "0"}]]}], 
   RowBox[{
    SuperscriptBox["e", "2"], "/", "h"}]]}]], "Text",
 CellChangeTimes->{{3.487139401276539*^9, 3.487139442945759*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SvcFT0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Tr", "[", "QinelF", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Abs", "[", "eV", "]"}], "-", "\[CapitalOmega]"}], ")"}], 
     RowBox[{"UnitStep", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        FractionBox["eV", "\[CapitalOmega]"], "]"}], "-", "1"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Tr", "[", "K1vc", "]"}], "  ", 
     FractionBox[
      RowBox[{"Abs", "[", "eV", "]"}], "eV"], 
     RowBox[{"HT0", "[", "eV", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.4871397173832693`*^9, {3.488803150387225*^9, 3.488803176222701*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"QinelF", "=", 
    RowBox[{"-", 
     RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "gr", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "M", ".", "AR", ".", "\[CapitalGamma]L", ".", "gr", ".", "M", ".", 
         "gr", ".", "\[CapitalGamma]R"}], "+", 
        RowBox[{
        "\[CapitalGamma]R", ".", "ga", ".", "M", ".", "ga", ".", 
         "\[CapitalGamma]L", ".", "AR", ".", "M"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
         "M", ".", "AR", ".", "\[CapitalGamma]L", ".", "AR", ".", "M"}]}]}], 
       ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"K1vc", "=", " ", 
   RowBox[{"M", ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ga", ".", "\[CapitalGamma]L", ".", "AR"}], "+", 
      RowBox[{"AR", ".", "\[CapitalGamma]L", ".", "gr"}]}], ")"}], ".", "M", 
    ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"AR", ".", "\[CapitalGamma]L", ".", 
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]A", "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}]}], " ", 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]A", "-", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "Regr"}]}], ")"}], ".", 
       "\[CapitalGamma]L", ".", "AR"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.487138955273733*^9, 3.487138957032612*^9}, {
   3.487139379664016*^9, 3.4871393815905*^9}, 3.48713947998482*^9, {
   3.487139683416843*^9, 3.487139740271769*^9}, {3.48880315977744*^9, 
   3.4888031684091787`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HT0", "[", "eV", "]"}], "=", 
  RowBox[{
   RowBox[{"h", 
    RowBox[{"(", "eV", ")"}]}], 
   SubscriptBox["|", 
    RowBox[{"T", "=", "0"}]]}]}]], "Text",
 CellChangeTimes->{{3.4871398357690973`*^9, 3.4871398566643267`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HT0", "[", "eV_", "]"}], ":=", 
  RowBox[{
   FractionBox["\[CapitalOmega]", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["eV", "\[CapitalOmega]"], "+", "1"}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{
         FractionBox["eV", "\[CapitalOmega]"], "+", "1"}], "]"}], "]"}]}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["eV", "\[CapitalOmega]"], "-", "1"}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{"Abs", "[", 
        RowBox[{
         FractionBox["eV", "\[CapitalOmega]"], "-", "1"}], "]"}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.487138916401144*^9, 3.4871389537597837`*^9}, {
  3.487139750277997*^9, 3.487139812682349*^9}, {3.487223399284094*^9, 
  3.4872234115774527`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\"Universal functions\" that determine the line - shape of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["I", "F"], TraditionalForm]], "None"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "F"], TraditionalForm]], "None"]
}], "Section",
 CellChangeTimes->{{3.487304731677902*^9, 3.487304744750436*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Plots  of g[eV],  f[eV], ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox[
     RowBox[{"U", "[", "eV", "]"}], "eV"], 
    RowBox[{"f", "[", "eV", "]"}]}], TraditionalForm]], "None"],
 ", dg[eV]"
}], "Subsection",
 CellChangeTimes->{{3.487305405752063*^9, 3.487305410852702*^9}, {
  3.48730655799572*^9, 3.487306558547641*^9}, {3.4873079039310217`*^9, 
  3.4873079232576103`*^9}, {3.4873080531502542`*^9, 3.4873080692911177`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"U", "[", "x_", "]"}], ":=", 
  RowBox[{"x", " ", 
   RowBox[{"Coth", "[", 
    FractionBox[
     RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
    RowBox[{"U", "[", 
     RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"2", " ", "x"}]}], "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"U", "[", 
     RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "+", 
    RowBox[{"U", "[", 
     RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"U", "[", "\[CapitalOmega]", "]"}]}]}], 
   "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dg", "[", "x_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{
      SuperscriptBox["U", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["U", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.487305404296558*^9, {3.4873058847371798`*^9, 3.487305911408759*^9}, {
   3.4873059457284822`*^9, 3.4873062043036737`*^9}, {3.48730804431524*^9, 
   3.487308047562698*^9}, {3.4873121758769903`*^9, 3.487312195449559*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "parameters", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]", "=", 
     RowBox[{"30", " ", "\[CapitalOmega]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.487312321885173*^9, 3.4873123399696608`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"g", 
    RowBox[{"(", "eV", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"gplot", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"g", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", " ", "Thick"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], ",", " ", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<eV/\[CapitalOmega]\>\"", ",", " ", "\"\<g(eV)\>\""}], 
       "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.487312315592905*^9, 3.487312317606234*^9}, {
  3.487312378546255*^9, 3.48731240562579*^9}, {3.4873124454732924`*^9, 
  3.487312447244369*^9}, {3.487312478042027*^9, 3.487312478671689*^9}, {
  3.4873128079073772`*^9, 3.4873128155630407`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJwt23c4VX8cB/BbRlZoGsmqkJVQIecclZAQQpIQkqyQVYkbkkqys7J3hVBG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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox["\"g(eV)\"", TraditionalForm]},
  FrameStyle->Directive[14],
  FrameTicksStyle->Directive[14],
  PlotRange->{{-2, 2}, {-0.9999999183674405, 0.9999999183674405}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.487305892204804*^9, 3.487305912352832*^9}, {
   3.487305963944503*^9, 3.48730603381117*^9}, {3.487306147220664*^9, 
   3.487306206829718*^9}, 3.487306381673374*^9, {3.48731238138968*^9, 
   3.4873124060236607`*^9}, 3.4873124480006104`*^9, 3.487312480368889*^9, 
   3.487319378106184*^9, 3.488803545360805*^9, 3.488805867610035*^9, 
   3.488855107507125*^9},
 ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"f", 
    RowBox[{"(", "eV", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"fplot", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", " ", 
       RowBox[{"Thick", ",", " ", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0.6", ",", "0"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], ",", " ", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<eV/\[CapitalOmega]\>\"", ",", " ", "\"\<f(eV)\>\""}], 
       "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.487312348051893*^9, 3.487312359179358*^9}, {
   3.487312412899876*^9, 3.487312420809154*^9}, 3.487312458479046*^9, {
   3.487312547685368*^9, 3.4873125812758417`*^9}, {3.487312818128777*^9, 
   3.487312824224456*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0.6, 0], Thickness[Large], LineBox[CompressedData["
1:eJw13Gk0lV8bBvCToWRK/gklU4VMSRJl7y0JkTlDUomShJCpiBOSipKQkIhM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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox["\"f(eV)\"", TraditionalForm]},
  FrameStyle->Directive[14],
  FrameTicksStyle->Directive[14],
  PlotRange->{{-2, 2}, {0., 0.9999999183672534}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.4873123596947403`*^9, 3.487312421967383*^9, 
  3.487312459117023*^9, 3.487312550867422*^9, 3.487312582076125*^9, 
  3.4873193782036047`*^9, 3.4888035455651417`*^9, 3.488805868155099*^9, 
  3.488855107609342*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"U", 
      RowBox[{"(", "eV", ")"}]}], "eV"], " ", "g", 
    RowBox[{"(", "eV", ")"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Ugplot", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"U", "[", "x", "]"}], "x"], 
      RowBox[{"g", "[", "x", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", " ", "Thick", "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], ",", " ", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<eV/\[CapitalOmega]\>\"", ",", " ", "\"\<g(eV) U(eV)/eV\>\""}], 
       "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4873124956007147`*^9, 3.487312543541744*^9}, {
  3.487312827585058*^9, 3.4873128457594137`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwUV3c4198fpRAqVAolGYWsrAp53xcNNMwiWRkNCdkkm6Jlk5CRTSEjq7r2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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox["\"g(eV) U(eV)/eV\"", TraditionalForm]},
  FrameStyle->Directive[14],
  FrameTicksStyle->Directive[14],
  PlotRange->{{-2, 2}, {0., 0.9999999183674405}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.487312528307047*^9, 3.487312585188059*^9, 
  3.487319378397962*^9, 3.4888035456723957`*^9, 3.4888058688858013`*^9, 
  3.4888551077088223`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"\[PartialD]", "g"}], "/", 
    RowBox[{"\[PartialD]", "eV"}]}], " ", "*)"}], "\[IndentingNewLine]", " ", 
  "\[IndentingNewLine]", 
  RowBox[{"dgplot", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"dg", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", " ", 
       RowBox[{"Thick", ",", "Magenta"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"Axes", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"True", ",", "False"}], "}"}]}], ",", " ", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<eV/\[CapitalOmega]\>\"", ",", " ", 
        "\"\<\[PartialD]g/\[PartialD]eV\>\""}], "}"}]}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.487312597484617*^9, 3.487312609785803*^9}, {
  3.487312850870906*^9, 3.487312882092897*^9}, {3.487313158588579*^9, 
  3.487313173345613*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 1], Thickness[Large], LineBox[CompressedData["
1:eJws13c8V98fB3BJVhkhVMjISJJQIfccSQhJJXwlKZKERCQraVGShCTZKzuU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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, False},
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox["\"\[PartialD]g/\[PartialD]eV\"", TraditionalForm]},
  FrameStyle->Directive[14],
  FrameTicksStyle->Directive[14],
  PlotRange->{{-2, 2}, {0., 0.9999999999972863}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.487312603542001*^9, 3.487312610358152*^9}, 
   3.4873193785839977`*^9, 3.4888035458737183`*^9, 3.488805869224996*^9, 
   3.488855107902603*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "U", ",", " ", "f", ",", "g", ",", "dg", ",", "\[Beta]", ",", 
   "\[CapitalOmega]"}], "]"}]], "Input",
 CellChangeTimes->{{3.4873133827598953`*^9, 3.487313397940378*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of H[eV], H1[eV], H2[eV]", "Subsection",
 CellChangeTimes->{{3.487305405752063*^9, 3.487305410852702*^9}, {
  3.487306550789818*^9, 3.4873065542840633`*^9}, {3.48730793469737*^9, 
  3.487307949464766*^9}}],

Cell[CellGroupData[{

Cell["\<\
\[LineSeparator]Hilbert transform of    \[CurlyPhi][x] = nF[x - \
\[CapitalOmega]] - nF[x + \[CapitalOmega]]\
\>", "Subsubsection",
 CellChangeTimes->{{3.487308162583034*^9, 3.487308197151032*^9}, {
   3.487308955593051*^9, 3.487308962406735*^9}, 3.487313402395743*^9}],

Cell[BoxData[{
 RowBox[{"Note", ":", " ", 
  RowBox[{
  "to", " ", "evaluate", " ", "the", " ", "Hilbert", " ", 
   "transform"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HT", "[", 
   RowBox[{
    RowBox[{"\[CurlyPhi]", "[", "y", "]"}], ",", " ", "x"}], "]"}], "=", 
  RowBox[{
   FractionBox["1", "\[Pi]"], "PP", 
   RowBox[{"\[Integral]", 
    RowBox[{
     FractionBox[
      RowBox[{"\[CurlyPhi]", "[", "y", "]"}], 
      RowBox[{"y", "-", "x"}]], 
     RowBox[{"\[DifferentialD]", " ", "x"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "we", " ", "follow", " ", "the", " ", "prescription", " ", "given", " ", 
   "in", " ", "the", " ", "Appendix", " ", "A", " ", "of", "   ", 
   "Frederiksen", " ", "et", " ", 
   RowBox[{"al", ".", "PRB"}], " ", "75"}], ",", 
  RowBox[{"205412", " ", 
   RowBox[{"(", "2007", ")"}]}]}]}], "Text",
 CellChangeTimes->{{3.487306641291041*^9, 3.487306717134467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Discrete", " ", "Hilbert", " ", "transform", " ", "according", " ", "to",
      " ", "the", " ", "prescription", " ", "of", " ", "Frederiksen", " ", 
     "et", " ", 
     RowBox[{"al", ".", "PRB"}], " ", "75"}], ",", 
    RowBox[{"205412", " ", 
     RowBox[{"(", "2007", ")"}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"tabHT\[CurlyPhi]", "[", "n_", "]"}], ":=", 
    RowBox[{"N", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", "n", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], ",", 
         RowBox[{
          FractionBox["1", "\[Pi]"], " ", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"i", "=", "1"}], 
            RowBox[{
             RowBox[{"5", " ", "n"}], "+", "1"}]], 
           RowBox[{
            RowBox[{"\[Kappa]", "[", 
             RowBox[{"j", "-", "i"}], "]"}], " ", 
            RowBox[{"\[CurlyPhi]", "[", 
             RowBox[{
              RowBox[{"x", "[", "n", "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{
          RowBox[{"5", " ", "n"}], "+", "1"}]}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Transformation", " ", "Kernell"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Kappa]", "[", "m_", "]"}], ":=", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"m", "\[Equal]", "0"}], ",", "0", ",", 
      RowBox[{"m", "==", "1"}], ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "2", "]"}]}], "\[Pi]"]}], ",", 
      RowBox[{"m", "==", 
       RowBox[{"-", "1"}]}], ",", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "\[Pi]"], ",", 
      RowBox[{
       RowBox[{"Abs", "[", "m", "]"}], ">", " ", "1"}], ",", 
      RowBox[{
       FractionBox["1", "\[Pi]"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"m", "-", "1"}], ")"}]}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"m", "-", "1"}], "]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "m", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Abs", "[", "m", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "1"}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"m", "+", "1"}], "]"}], "]"}]}]}], ")"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Discrete", " ", "set", " ", "of", " ", "points", " ", "over", " ", 
     "which", " ", "the", " ", "Hilbert", " ", "transform", " ", "of", " ", 
     "\[CurlyPhi]", " ", "will", " ", "be", " ", 
     RowBox[{"evaluated", ".", " ", 
      RowBox[{"Note", ":", " ", 
       RowBox[{
        RowBox[{"the", " ", "vector", " ", 
         RowBox[{"x", "[", "n", "]"}], " ", "have", " ", "5", "n"}], "+", 
        RowBox[{"1", " ", "components"}]}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"x", "[", "n_", "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"xmin", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], "  ", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], "\[CapitalOmega]"}], " ", "-", "xmin"}], 
            "n"]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], "\[CapitalOmega]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], "  ", 
           FractionBox[
            RowBox[{"6", "\[CapitalOmega]"}], 
            RowBox[{"3", "n"}]]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"3", "n"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "\[CapitalOmega]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "-", "1"}], ")"}], "  ", 
           FractionBox[
            RowBox[{"xmax", "-", 
             RowBox[{"3", "\[CapitalOmega]"}]}], "n"]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], "}"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBWIQPadn76IvX186WnzesQxEu/E+2wai50xl3wui7y5L
PAiif7IqHQfRQt9mPQfRSy68AtP9vLcXfwXSfvXNS0B0i8uEFSD6t9A/MG1m
l3AERH/RLwPTM1O+XwTRKZNYL4FoA9nND0H0Lc2IRyDahX2TxR8gHfbkkhWI
5rvxLwBEP3V1DwPRc098zQbRUS8qi0C0wBmpGhBdwX+3HkTv4nztI/QNaN68
c34g+gz33Fww/11RB4gumX3MSxhIt/ReB9PzDC/OBtFKxbMXgOhNBasbm36/
dPxs/RZMz1ho2waif/xm6ATRbemRR0G0mrjkcRDt8fjCdRB9/GnUXxANAILH
1SQ=
  "]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Fermi", " ", "function"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nF", "[", "x_", "]"}], ":=", 
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[Beta]", " ", "x"}]], "+", "1"}]]}], "\[IndentingNewLine]", 
   "\n", 
   RowBox[{
    RowBox[{"\[CurlyPhi]", "[", "x_", "]"}], ":=", 
    RowBox[{
     RowBox[{"nF", "[", 
      RowBox[{"x", "-", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{"nF", "[", 
      RowBox[{"x", "+", "\[CapitalOmega]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.484456159744178*^9, 3.484456176863659*^9}, {
  3.484461701828528*^9, 3.484461703587315*^9}, {3.487307768658175*^9, 
  3.487307769473888*^9}, {3.487308302448522*^9, 3.487308309127986*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Parameters", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]", "=", 
     RowBox[{"30", " ", "\[CapitalOmega]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eVmin", "=", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[CapitalOmega]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eVmax", "=", 
     RowBox[{"2", "\[CapitalOmega]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xmin", "=", 
     RowBox[{"4", " ", "eVmin"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"xmax", "=", 
     RowBox[{"4", "eVmax"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.484456197196747*^9, 3.484456200756576*^9}, {
   3.4844570804318132`*^9, 3.4844571128203173`*^9}, {3.4844582866426067`*^9, 
   3.484458292922099*^9}, {3.484462294793439*^9, 3.484462295232975*^9}, {
   3.4873081452060833`*^9, 3.487308146158766*^9}, {3.4873082262914543`*^9, 
   3.487308246194765*^9}, 3.487308671546309*^9, 3.487308975487978*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"discrete", " ", "Hilbert", " ", "trafo", " ", "of", " ", 
    RowBox[{"\[CurlyPhi]", "[", "x", "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tab", "=", 
     RowBox[{"tabHT\[CurlyPhi]", "[", "30", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "approximate", " ", "the", " ", "Hilbert", " ", "trafo", " ", "with", " ",
      "the", " ", "function", " ", "which", " ", "interpolates", " ", 
     RowBox[{"tableHTf", "[", "n", "]"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"HT\[CurlyPhi]", "=", 
    RowBox[{"Interpolation", "[", "%", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.484456354479603*^9, 3.4844563866837587`*^9}, 
   3.4844566799717293`*^9, {3.4844575940624027`*^9, 3.4844576764419203`*^9}, {
   3.484462353680584*^9, 3.4844623798452*^9}, {3.487308341856681*^9, 
   3.487308364351959*^9}, {3.487308402608224*^9, 3.487308418076888*^9}, {
   3.487308696054036*^9, 3.487308742219719*^9}, 3.487308977040473*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"InterpolatingFunction", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "8.`"}], ",", "8.`"}], "}"}], "}"}], ",", "\<\"<>\"\>"}], 
   "]"}],
  False,
  Editable->False]], "Output",
 CellChangeTimes->{3.4873134444221687`*^9, 3.4873194299221354`*^9, 
  3.488803598478998*^9, 3.4888059320439*^9, 3.4888551597926073`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Plots", " ", "of", " ", "the", " ", "discrete", " ", "Hilbert", " ", 
    "transform", " ", "and", " ", "of", " ", "the", " ", "interpolating", " ",
     "function"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"g1", "=", 
     RowBox[{"ListPlot", "[", "tab", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"HT\[CurlyPhi]", "[", "x", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "8"}], ",", "8"}], "}"}], ",", " ", 
       RowBox[{"Filling", "\[Rule]", "Axis"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"g1", ",", "g2", ",", " ", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", "14", "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\[Epsilon]/\[CapitalOmega]\>\"", ",", " ", 
        "\"\<HT[\[CurlyPhi][x],\[Epsilon]]\>\""}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4844562120139923`*^9, 3.484456244059518*^9}, {
  3.484456395572159*^9, 3.484456402363269*^9}, {3.484457626348962*^9, 
  3.484457629100391*^9}, {3.48730870540688*^9, 3.487308706774025*^9}, {
  3.487308751843457*^9, 3.487308817073573*^9}, {3.487308855675988*^9, 
  3.4873089386992683`*^9}, {3.487308981144726*^9, 3.487308987008319*^9}, {
  3.487309017705142*^9, 3.4873090426635*^9}}],

Cell[BoxData[
 GraphicsBox[{
   {Hue[0.67, 0.6, 0.6], PointBox[CompressedData["
1:eJw1lgtQ1FUUxndZlpdAvJ8LilghjJo5k5bovaJpZmYqblQ0ZkhTChGaMs2g
GD4mx0fqjFKgM+WIwiK6C4kPxHNgQbCWQNJxcNJAJSTEJBOQh9bu/TwzDLNz
f/97v3PuueecqI8zlqQ6aTSavP//7P+VjeGpP8jhKvdCscxhozmlueJpfmKh
KDHZLZI3WNfMOvhjoVB8JGttGY9bHzzjIzjwi4pr6QlHwRt4eezZqLUHjoI3
cGbSthaXnqPgw3nF1ugL8+YeAx/G1qzMM8bDx8CHsfmKno3aIvChnJW9fkJ6
ShH4EN5ZeaSzuqEIfAh3Li45lDO5GHwwRzTGul45VAw+iN/Zbot74GUCH8RL
c/vK3HJN4AN51NSWeOOgCXwA0/KBusCsEvABnKR7K3j7QAl4fz5yp2V2/8bj
4P24bJfplVKPUvB+7D2pYOmTglLwvlx/RUx4fcoJ8D7suWdB4p3mE+B9+OS4
6Dnz1p3EujcPpPecyfQx43svLs5prTasMoP35OS18cnd9WbwHnwr7u7suFgL
eHe+UDFt9st7LeDdOKZ/eOHyEYvIcpgr86KDjeEZZeLv+3ZzYcst1/E3/iwT
nzjMhZvSeP8LqeXi5g276Xlj3M8JO/4qx/561r8b/tCc9ZNotNnNmaPiEqOX
ep0ScxzmzK33hm/OPX5KnK+0m45TpmvX5SyrEFMcpuO76X1vBnichn4n5rb2
cW/8clqMdZgTb5lZbNyXf0bkf283LU9sqv7a9NVZ4eswLV/fk12bt+qc2P6N
3TQc5rP1SG1GJfzV8Gv3nb4L3Xke/j2hoPBIXZS1Cv6M0LaLe91eDSXoHybr
7bTneuYz9A5RUnHCvSeGaugbpNY/bnOyRw30PKbB8jb3kBArzh+g+lN5T799
uxbx7afY9U3GX8/WIZ595HJ1omVsWj3i94j8CrI8rJsvIV7/ku+sGXl3p9kQ
n4fUntZYp9M1Ix7/0IIVRs9N+t/gfy+ZPr+cnXv4Gvx9QBt8UxfOS7gO/3qo
+6PemNIp1+BPNxV9arPtf7EF+rso9KK7wX11I/R20uGXZlqmVzVAXwcNFx5Y
9N7zddBzm2Z4561MjqnB+e20a03wvbYwwnk3aHFnx6SM1eewfytZC77cmWio
wH5XaV/arZEO/zJ8f5k8mU5OzTkO/hJ12RJ688YWYr2aKmvfHz+5rwC/LbQl
9dyslKs7nt2vZnryym7DqA/jsS4+U+uE7wW+J+wvetX+WL8sfNX5BH0C+sC3
ilqln+CfWKL8w/ftYrfynxAfEa/ig/06xJCKHyG+AvHF/l0C8SfcjyhW94Pz
egTuj3C/YpO6X5zfK3D/hPwQ81V+QM9D0abyh5BfAvkFfY+Ev8o/Qn4K5Cf0
9gvkLyG/BfIb+h+LIZX/hPch8D7gz5DA+yG8L1Gj3hf8GxGb1fsjvE+B9wl/
NTJevV+cr5ER6n3Df638Xb1/6NFK1AfEw0nmqvoBfU4S9QXx0UnUH+jVSdQn
xMtZon5Bv7NEfUP89BL1D/7o5QZVHxFPF9ms6if8c5Gor4ivq6xW9Rf+uknU
Z+zvLqtU/YZ+D4n6Dt5TfqDqP3gvif4A3luif4D3kWbVX7DuI9F/8L2vbFD9
CbyfRP8C7yfNqr+B95fof+ADpFH1R/ABEv0TfKBEfwUfJNF/wQfJRao/gw+W
4ap/gw+R6O/gQ+Ru1f/Bh0rMB+DDJOYH8GES8wX4cIn5A7xBYj4Bb5CYX8BH
yGA134CPlJh/wEdKzEfgR0vMT+DHSMxX9B+1GVqA
     "]]}, 
   GraphicsComplexBox[CompressedData["
1:eJxdmnk01V/U/83uvUoIKeUi0YDIV5rYnzQrZShEhaLBVDRQhkopmUqpJFMZ
U+Fe4hr3xzzPM0VEkXke4+dZ63n++Z0/zlnnn7POOfu8X/u91zpSF6/rWXKw
sbFxLXf/MyqC6N+lJTrpsyODO5saBY5Vj22vZEuQU41iH98GRkF9Pd/fHPMN
ZMRPpfyr+6JhA3ldWG39enL3Yv8Oz/Zo+Gadz73qxzpSMfWoTduTGDDzUR5p
cV9LyoYwH04cjYWZl86eCGJkv4/D0hT1E0Twt68N7BQlhV943bXr+wTBWsoO
dc9ESN5ur/Md9XHgbmPutOWYMKkuJt3kQH4GZ844R4dBITLNZmzOpO4LmD+o
kmmMFSQ1v0budOn9Cq+zegKDrQTIfUEysQUrEyC9Y/OKL9L85OxlDz6GSiJs
FCA0T4fykXrXWrxe/EoE5lZPq65fFDKywdZPxpsBHQUMyZ07eUjLkrD2i6+S
oEf+9Q5M4SRVNq1jdpmkgKDbp52K7Oxk/nUd366n6SC/c1g+anwB2+Zvf0EF
Eh4dHKxOc5pGpz2HzOZTC0DkdPyLs2vGUOKwfbjljjpgThWsKpb5i7v/qU8V
DFRCVFuPb9/jduy+/nkhXjwDzuuuT267lI/v96+5o4PhkEZzbsi9nQc+lUGN
gqNhqNrFLvHQqAMyY3p8zBczcONIxuye3D5QZJWoxDRV4LGIloqTRmOQ3jjz
m0unFg9pC3FOfpuGC1IK9wTNC/C5adMDpdQFEP19T6roLIlFJzes1BFiJyI8
hi6dvJqOg1IibrVBnETHS9+3I/dT8PatbebPRXkID8+9VIKZhE3fBfQuF1OI
TxvanaT8GWh2d98f3hN8hG+9QNCm+UTM26bmlcfNT6zxf190YG8iylIzeyOP
ChDynDKONxUTcEOm9SFuT0HiqnPTWSZ3PLLNcXxy6BIi/uy89uza9y84rZt1
oWCTMLH7ofxTx7bP2PafqfimxyKEt7zijt7mOLxhKCAo/V2UKLBYOUsb/IRr
A7qNuDaIEW9nN8va0z9hvEl4zLjTWsK+95ox42QsGqrfP1qctY5g5E4e6nob
g4wLttJ7FsSJwcd912aGonGGdoAz7cwG4olghpu6ZjTq1ezduSFQghh6vYbY
EBeF/6sH4n/1gHpPKz6rmNLJtznUDbt0osBqg4WB+H4aycqY/vHgGAOOzgQf
WuHLS55YuVE3+xwTLt6N+HRviouskokxZ7Yng/OZsOQpEw6yp8aIb5Rggdxa
qQo25yWsnjm1cZ6eBUbqQ27bd85hX1NN1qxTLpwor0ikFk+g3qXAPTxVpWB3
yj8wa8swNvTFooFnC2g6nLMOTerGy2ttljRU82Erx1yStUk9xlgTbx5vZ0BJ
kulBxrN6GL94vjboLAPDblzIV0/thlXepY9d9uSj8ftULZvdw2DIfHzqRHAL
Hpm53SvFOwmZAbr1Ff+VolXjRM7LnXNwPjC2LNApF/0WPbV7bZegyeyaxR/F
LDTe9e6QvwEHIZoap6V0jIXKx8OHE5u5iFeH/eSGl5IxenNoy73rvESsksPt
0dtMXP85er0ajUYkGO/Vml/eD0HZ8oL/BJ3w3SevlGkUhcSv0dJ3CXRy6HhO
DMpHQaGoXnnqMI0cjT4n1y/CAFd/ISPHXRTSas1HtzsNDAgP22pp9IabXNHa
y+OkkgxK+4PGjamcpHpm5WLngVTQ4w45aWjKRuY2HT86npsBuWlDZ/4GzOPz
Xpu3i/ty4KrnD9Jccgob6u7efNVXBL9dnRXXN46gdz5Rt/p+M9z7z19dxeYP
3jjyRKojphh6h4bDt95oQV2NTw6L499AdveGhJcHK+FH35bnTlKf8EdiwhZU
7oLxDkXXj79IzC7Y/bHOdQCEnq7zuzpeh8UVciashHGQWCX6QEGkEpv9H3Ud
mJoBhqSennR5HvJvV7riI7QINUmObj712fjigMmnG8nshH18gJjjiTR8ntKa
krObi9iWpBY6wPqGfpUWG7jzeIg7G31rs/iTcC7PJPXkNSpxdvPiHV5vBpbY
7PglMiZB8CyVvpV4GIX8Mnd+ur2kkseW+GgX3BggbCqn8qGTh2TTTrvaMcYE
Gf31Q8EGXKRlqcI9wzffoPBa5O2X8ezk0v6BlVoGaRAnR/mnp7aILEeXaYuo
bBgiB2NuNc1gBTPg5shwHigJZIczro/jh4satm95q0AgYlu9ZswAaoitP3bG
qB5oiXLvqPOdeD3U0VDqAwlLpUrKa0dbIPzWZAhpn4LmSitNM/f9AaYo94Ls
qWJ0ZgXddZ8bgfvMqvBdc01YKJ1/2/vCFDD7Ti+03S3ChXWXP3TemQcUrCqS
NMhB3j8jaz9asBE1bnPmMqwMlFFo6mTMcBApPjuf7zNJxboOy83hjtzEaTnu
R076yZjt3vR6RJxC9EQyT/f2MlDj5ehD+mcacZS5qpGylYGpEXR13mg6cWos
6NGYUhSqCT5uLW+ik9TqZhkl8Si4tfoYL88RPnKwaIj+diERxC5od8r7UUj3
Q/Y8w1EMIHcMaR75zU3KSbYli3clAS11zeqVZpzkpIiSv21FCjD3R+RqJrKR
lp5s7o+kMmB62i7nyMEFfNvv4uiQSMKdyz3FvuVTWMwcp1lhISz2BnSk3xlF
99J9xZsnG+DN68/RrsW9+GWufYOqbRkc7rFa4zXXhj1lbufGnVgwInUid+uP
Yghvo0aXuUfigo7R96Whn/BftjXLozwbR1rntHkl+8GHqqnbxluDnqwHAZxc
47A3vOiM/o1q9BsudVhvMANKhTvsJXzz8WQR5612i38Qk/ePbXUmovyxfSZm
l9gJaubDi8JNaagx4LhO6y8nQW//NvFyXQq6Sx2FUhse4trMlKCoaRJe1Ul5
3CpGJXTMXBWsnzKQn57qs7ZAgoiUC1bweh2FmZK24hV9VDI87U5iwSUGxG+7
mGmgxkuyBx/ReBXNhAO/O8q8o7nIzSGp9M5d3yC8Q+r1QW4O0qcjfpVxMQuu
hgv3bGlZxIG/D4OVfmTBxiXb1bVPZnEoT3mCTT4PNIYKYn+ITyCP3mG544nl
AHcv7HzQO4ivrAUFm7WaQFZQk+O04S/8yuA21THMBQso3mOp3gQNl/sWvrQk
4YPqb4L/ZntAIyO0PUemEIUPOJ8KPj4Cd2ps8wJHW/DJyg0JjcxJiC467+KQ
VYxJTl+V0xvn4O487wJvVw7KJRlLlq1kI6q3VWbvslu+wB2sVx9iOIgncV70
jKpUdBfh9Nm8mZvI8dp+bVdsMjIb0lO/FfAS4npuQ7sVmPhV4sSpz8Y0YoWf
jVPHfgYunIn8TbtLJzRjjjjnH4xCsXUm/tcCaaQVX8W87zL/u/KbKnO6eEkD
XaYtIcIEX2e7vz49c5h2LK4mqj4HjOMaWKq3JlHqp7qkEVEClUIXXV1VR9Aq
4+Avv9WtcKHuTn3vqt/ojOMNbEcLIVuA19Ht1i/Qldgy7+Waiz6JTlNhbYPQ
duvOQLFiE1J+VUrZmkyAeDxdcXaiDKX+26dn/WYWMnbyN94Uz8Mg54fzsJaX
uCq18pNQDhO91dj/5qZRiYcWul7nHZb9hNz9KKW9VNLmvI4Z17IfY7nb7luz
eQbTFNYNdhblg/SOlECPvDGsyJjeGC5cA53lM/bcl/vRI0q6T9OjBjRfWHxx
vt8LHa2iaYVlpdilkB5x9dMo5IddrHi6ugF5dlnvI2jTcPZAs+OJ84VYun3i
5jYHCrHRKWfT7SQGOowGveKsoxNzYUFNhzZE4Y7N2hd/99NJCnun7U2hKCj3
z5f56sBHLioJatBGEsEy/28UbxqFtJwbLHv7mgE6C1UMDX4e8rHvtVyb9CSY
sW+UvuzNST702lS+KiAFukyjXVjNbOSYh9lITl06CK3Z7jj1fgGdpAbOj9mS
4HKmrzxCehp3eMxuS1YrBK9QqV20olFMCxGkH39eDzKFu9o+3ulDH6WwAgeB
CrhjFlubBj9QP2S84nxhGpx+86vszpZCCFkfy7TY+xH5PnxRDdf+CXSjyAYF
syz0smzbKGX/F2K/OLY8rKnCXgUF5S3xYyD6sv3wmlM1aBU6lE7hmQHOx0Mp
DhP5aPfK9h4v/z/46Wut0baOxLky+f+a97ATDPFqnQaJdBR9eviEXy4nYSea
RCk+kYILpburv+znIV7WTSmf9EzC8DeXrMNHKMSZjUkxh58xUMnprvn7eAmi
/D9mbmVYFK4O6911S4RGGviTw4EGDJj3X3qgfJGXrCc3d5g8ZEJtQs6eR5Vc
pLKijI4F3zfwC/oZGaLEQfKsoev/eMSC4u/rzopsXUKb8+uUD7lmgYaEYsmD
9lkMyVYfe1ydC4d+lHwZt59Aw+FxvdzkMjDodvwj8WwIN6Z9/XbDpxmS91ft
vMvdjfq09HeKRB68mX0F3r8agKrl4jfzhokvJGnWIUY9sOVKuonW1gLMEWi6
pdc7DJeLTVIZaq34273k+MK5SXB3HLzb7lCCfnI1d6OfzMFjTq2kP9ty0W4H
/QjmL4HpRPbUtopM9PkWa7P2Pgfhrfo8pJqPhcaJNVk2bNzE+b7NCsy6ZJS/
/+VoYBAv4dkHvlq6TOy2mFW130EjPLhuxHRrM1Ai4XKGz0U6wa4x9ybjZBRe
D2yMF8inkd9eVMQypRmgtO32q+CVFPIBh5mm+jgDYoMUw/eqz2PQza0r9J7m
gPm7lszjpZN4zu7f/tN+xWBcPNRQ7jGCRjLUI0q3WmCAk4vKn/0bA5pPPh6y
LoJKM5NqiboucJl5m17+JQc37T1bniY/CCp1ZOPg+wa8auSc/ZJ7ArZ7G5dK
TZbjQpdpkOHhWajJaT/QZZ+Hwptu+kgP8RBPEvpVXv9hYq5rfLWnP5Uwnd7u
+MltOb9GzeU2XaaSO96/p5Qu673ug8JYwf0ZVKHdNTtxNh+2SKUHv187jkez
KRKq6tUwoya0MZJnAPku6Wdta6gFvZ8s7vXtf+AqRXSL3YMSVLwZ5zepOwp6
KVr+71834uWva1osk6fglv+q+FV/CvFgSw8X/xEKsf5jXp1sOQMDtM5f9cik
E18m1L3XyEVh6XTCer1LFFK6b+nB7QwGXHfszHe8M4Vu+4gYQZ0icFChPLWW
HcWbwdmswBNNQLGUcDBa14vXrPVM9GZKwFBnndNgZT9cHNZ6baNfi5sP1E//
ODsOoVyn/5mZVaEyjRoqvJ9KCHs5P5XxYaDlx9F/m7KpZOvNMT1eewaoLeVE
FhWMo520sPqVogrYzH/Io/PIIJ5156R/+t4ANx6Ys869/w0lhzgCFrYXYfE/
L4tVESOwKrxGzWdjC8oG3hBiUKbA+HOHLUOkGHfJl8jWjfASz87ccsygMlE/
oyaZLjGJnk5NfBpLJeCRHnfsXOkwLpbopD2QbYXxTYGST7yGIMXvr9acXzPG
2kp7HGFMQJfY9iBHahlSP3F6PltFJWW9bZuOPmXA+gPMgOu2Y/g8aLvl1ZW1
UGreQV4u+ItOsoa1L+yqYQchoN8m2Qc153qDn+8txze9Jaw2tjForD61rdW/
DnWecPw6GkIhsnI1jbzDGKgT2Jz9sI9OPHx839h1dRQmJinLjk/SyW09r6vX
8EfBjI570gNPPlI78D57WV8i+DjuptyupJAmPNnmb54zQKyTuLZHmocMLFO1
r4tOAruqb3FCHzhJQxXuqjrHFJgbijk7PsBG+pYvKr79mg5hsqtqK4oW8F7M
j7UB2iSwafdXxmtPYxo9YkvvVAHozF7pVh4exYP1+xY02+vA+sL9298q+nD+
r0hm/1QF8EscSdTt+oF27N+3rbuRDk90EqqDq/JhJ+d/+6+v/YCyL7/m/5zt
gJNxBePc8ZnYGFfGH7/2L3ib09/6lVdi4NVHS3sfjUEic98gtawGm2+zdSz+
mAbxK3aWgsu8cbv78d/7rgWwirt5c+UeEs1WRkkGyLITibbfa88eSEf3egXL
xHhOgpCcMlO/nIKsMKaYhDwPIVzr7bc9JAkzd6dfePSdQgx0q7u6Lr+3nMjW
4+ciJIiSEJ28icgo1LgQXXRkG42UZZM/TdNhgPShk79CHXlJLY9BiTk7JgQF
7Bhz6+IirVlvNo9NJAPXDMprHeYg6zdLflG9yIKZuQ2rvfWW0Eer2Ej7ZBaU
KfDLGNHmUKhPwPBgZC4U15fFLwZPoPrtXZd7Ncqg6x0XYdcyhHqBxlFBwi0w
3yJS432uG5Peya1YnZYHiY2z+0N3NoBwUcC7hGkGBh5NfjvI2wOz+t9jahLz
kd+gyLTjxTCwO0jKKMy14Jss+rpVOyYhp3/+WktNCS4sdoUEX5gDrsGD+T91
c9FN7HSp/rslSM30nvr6LxPHpyTPNlhxEA57Ve4YbGVh4T9Wo98AFzEb7DWc
2peMffqb/KkevES95aopr0tMZKPobDktQSPihH8WDeozMKGtKErbkE7o7WZL
StePwiDDAPXuFhrpoyFnd2I9Awza8yapGynkbiHfmwO/GKAaxz8vdG0eVTrD
3MrMc6D7RVu2weQksmZPxl7ZUwySG1XdJ76OoCq9RbSFowVUgrUiJEX+oFxa
akQ0TzE0enL/s3PvAoZq3tP9R3LQ4cGx1MMNA/D4RBjhWlyPYq9qfKJax8Fl
+Eit7oMKtEq3z9aWmAWLWy/2PgrNw5rZ/vpXzTyEplPWBeF5JrZLcudbu1IJ
uuu+HY2PGdhlwdL97EIl9zxVOy/owQAzxkrtkM8zeF+04Ovsxnz4IpYZGn1w
HPnJV5G9aVXweDDUedxgAC1/LUzKvK4DY8qlHTa+f6DczyxL7Hcx1r+W5ton
Owqxu5P+GWs3oWivbYzTsymonu3+qLvMK/b4C9r3lSmE9FjKOsFWBso6Zusd
ZtAJC7mxH5zyUTgat+iGThSS/ulJzJpEBozZ/Sp0/zCFItcPurzgKYJdfidV
Xp0cxUapwgaZyEY49c9ihbV9LwYwnf75fi2FyNe0S/cc+2FO0D77SdSynly3
Fo4ojsM9+/q9T1ZU44mvpv7T8lRi/wrp3n5PBr4wT/CZraOS3mYnuy5ZMSB9
Ki+6dmQcDS5NLB1Wq4DkvJofSoGDKPhp2H/8bSM4xfL1fNH6DSmBizTh2EK0
k+RsPeM4AlIvnq8ceNuCjbWFP/N+TEKI1QWfmSvFOMmmef1gGy9RMLoh8ao4
ExuZdSlbj01iJ13b+WJoCVBY4jVnVo4gJcDY69XeViCsPflWqwyB+53jp47/
aUKjWCd94ycT8FtZ84mkSxn+dzVH9PwmKlkwcjNPzpMBYXuS39wLHMPhqYZN
73xqwGCNzdoUkX5ktFkk9UxWw56r6fe3VfeC0Cqx1dFuZbiPT1NRumEULGKF
2kmdelxp4rwt/elyPA6J5bbFMrAzf/cnzXY6ISRNv2kmtswHweADQREUkod1
QVUohAHqkv27Aor/gmSpfm3BzWrcNd54UbRlDLYf3r8ioa0aH4+vcMriohL+
CT0xz5fru1LFfr+qXUOY8dKI3jrWBOmW4/ld9BEwlrm8kCjfigG2sVuizo+g
9vQZdrHqFmievNop/3gQDmyX/Tl+rRF9fu/7j0uXSk4I/PSbWuZ79BZW0Iuh
MZxl9d9YjKwGG3eP0tMp/ViQa8JataEWnnLZZgafoxDHPL0fEsjAyIPm6d3a
FLKST2N+tIgBX5pzWg8sjiDnaHp7Z38T0Pi2+prJDkCWnff2O5J1KHqFGad8
hko4JSpnyPkzULpNaLi4cgRGiT1hxoHNOMclMbri3jCqXulqiOhugeifMaqz
nUNwdDtLf0SqBdv7Ds1+m6WQrAHTjFPL8Qk8nvjSQnMMOxq/Vvu8rYWRAt0D
r+XHoL1Wy/xgZy0GMJ4FNTEphE3+eF/QWwaitWM9ObHMl3eT3sH8y/5udqPn
7BydlCaHEv/yRYGfUuc9q1d85J6JUoWvvxOBXmOWtq2FQs5xk+JbfRngoj97
cJc8D1nYcEVMNCQJtrpFDfV+5iTlPyvP1lxLgScpm4sFptlI530jRHxQOlxW
vH8/7ccCOjipeQaqk5B7dODUf5emsTdvb8SupgJgynqnH+IcQyvXhC0PntaB
X9zHXI3ZPmynvaH2Xq+EVhfRsBCVdsxuYW4KLUiHcAWRugTpfOg4Vmjb5hmO
iumGo0qfOoDkiz/ScyYTXSoOPJ4Y7AMdT2XhrTqVOOIRf7nAdgzOKas+vLCi
Fv3MqaOzJdNwiTfQwOJQAT4Z2Ae/yxdAdMT5dusxEoUVO0Ud1rMTyZFyswVn
0nGX8wf7nEhO4lIdz6ZVN1NQlDacaSDFQxyrSvjBiElCLW/L5lu1FKKm6hB7
hB8DaXv5cjJDJIgPkV0Mz5gorFfnfq68k0Y2PC6byD/BgG+htwPOuPOSxLOm
h02WTFjk6a9wGeAi9ZUyOMv7koGMTrghqctBMoTXrnmqywIBL/pIweUlfJTU
lbdKLQteqrrVHJCcQ5uxDc0P/HLBq7p8+2PmBMLxRC6CpwxiJ7QGXrMPo9K0
2IOdui0gIbtbQsSzGw0eaV/OnMqDfQXyeXI/60GMI+K9y7Ieg89R4193dINU
bufNA7fzMdkJGjZZDsNUpIkSraoFh1q1HgaunwTzvuPDuRylmPS3P+Gt1hzc
KxJwlbHMxSfeQ3yhj5bAu6fMUUU0C6PXnD+VZMZB8CWMl7B2s9AlUv5XWBcX
EZ5nqFcxkbzss81VNe/xEprDcVZpNkz0Ozv/8ZAwjRDMerAwbsDAGfuZdfG6
dGL1mjOb9hpEoZLaOFdlN43kP/dRXnwtA/6q9UeTChTySbRZcsB3Biww3GIX
3eZxF/ta9ZOnciDa5zt8p02h6fs9vKGCxfBIx8iIkjuChSf1pITzmsGg13bk
E/EHBcxjvlsZFENrsPHqNcZdwNO9RWSnSA6KReTI+34agN+5vzj7z9fjjcSF
ccWCcajpY55yKqlAqeh71Udps8DTFH5lx7c8VLLYfLe8gofQ9icKf3EloY1D
ovr5m1RCcd2aA0PLfHI6uGbt66dUEi6yUVMfMkAuzXXOM2cGPx7c/r6Mmg92
wll0eeNxtHW2Ut1gWgVaR3vkxO8PYEpMJpfHVB1cWM86Kmz5B0qvjxF2QcW4
OaZdw1RgFKwVXHsPRDWhHfc7fo5bU6DpWtFseLoIzcTej6bKUgiLAbtnZp0M
tFs5XBT9mU5MvDn++55iFD7mklW684hCbva5fbgtjgHJVt1HKKlTaCO6oiap
qxDeZ9hTYy6O4qUtvpRj2o3gcMzz7ERwL07xqlixrygDLZZ7M3m8HyrKcydu
n6lBpfdnFO6tHYefK1Lr3NWrsXWRxtcnTSUc36mkTS6fX3Y//+lf7VSSN3FI
SvjKMj/G8uWMeCaw2VnZP2WsHO5JiHkZkYMY+63f/t1YI7hkms2flv4Ncjf2
uLdbFmKOMgrfNR+BUNrxLoPiFlQcGT2iXTwJ08XPPh9/WYynrd1Wu1Yvv6cm
/cITMkwMjK9XS7wwiTU8V60lr5eAdY9GzDWpERx30AvYvq0VfvuyPTzLOwRm
+4Mru32aMLEgIv3XjQn4ckzlMKaWYekRyfbDSst+5WXaj9PPlv3Kzm9r2OLH
UH9JqvzZqRpY78As+KHej+I08yqffTWg4bLqTV1ML3wkyti5ZMrw+frFq4dw
FGZdrNK6GfVoU5BaNeZCIQpfV+SzxTNwq4mVREQznRDnKGirXReFtVZ5Ezrx
FDJ0+y4tuXcM6Na8FN8a/BdC4j9/2KJQjS8EOErD8sbAKdI//axwDQodYo3G
z1EIbc11HHv+x188U947bTaE10ttBj7ub4aVjglL3LQRuCc5t+Cn3orTQWVL
LPsR/PVh9RaOqBZwE+s0uGk0CCdeCwS0cjaidOH7+UETKrnlhKn55uX8d3VT
mrgo1ziGfjWNk72xXF/9KLvj0t6P9Zstv2k71sJvu09mDboU4j/2yQz/Agaq
hXpavzeikKj9QN8/hwGreHoSDYVGcYOrRdjtkCZIVPjIETPXDzsq2rqmWbUY
yTovs/E4lSjxqo6wXubl7YHKLQOsEbicLuD3/GczkqYWIf99HMbTZu1mAtRW
OMEp+RlShpZ5fvK+Vlsz3iqJJMO4qCSP4+2V/sv1ofERxuq/hmMY+vI+z1Hd
WjjQtNKNJToGhjl/2aiqdTgmXqghEEsh2g49Z1i+ZyCFI/aY1DCdcN0rHLdC
MApnNggZZudRSP/pm76XXzJAsZe/x//3Ms8NMzSTvBh4VeXU38DMYciQ8eXd
vaEVsyYFv/x8N4KarR5POTRa4ITHWa8ceyqpVuXCa7ucjxcdXg6qRPQDufmv
kcRMDWabJK/hUaMSj5LUBXSW1xNfdSRsh+8ITGz5fqPerAW1REYnH40No2Xb
xbSAfa0QdFTgTfmFIVBRq21xVm/GUM+Lp26uo5JCNZdE7i2fN35E4+nDlxQi
6mfTP0okA6c+mC+W8VOJSUva8LFlvV05reaFqiPAWG/oobq6FZUJD33/YyPI
XvIgQnCyBaZ42m3WHaaSBnP6R3Yv5/NoOZBQ8OvHEpEDfcLVNeApwqtMmFIJ
s6oXlVLL8fkvrulgj+4w3ohR0Xif1gJs2dtJ5sphaPfrjLx+sQWP0v4olw9R
SOKgYM/DZb0EJ7+mOGgu19/9ouJmb2tx5xHtqdAsCtEZGN2pEMDAOw2HTc3m
6MT+5r9L8iuikK26QCJ0hQCw/W/7v/8B/9+c+L/5/wOBjYil
    "], {{
      {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwV00dsjnEcB/BqxDg52aNqVwetm9EarfaChBY1aocaHSLBxaa2xN57xZZY
F7NDOKDaqhKJPWJHcDA//8Pn/X5//zd587zP83uix+cPzouMiIioRQMfSbK2
g0ia6UudNeSyPo9MktnmLIZyfT1TaM4yZ424os8ni2Pm7jzXD5DCdnNn7usb
KNaH8EvP5Zyeygf9JHf0HOrQwlwkG3NVr5ATWKBflgP4zHfzU1nAUP247MEL
vUbmclC/JbP5Ri1eMos/9Pb9DhkbroUKc7WczE82mktkJl/5bX4uZzJVPy/T
+Kif4q4+hrq8YTb/aOm75bIJ1/RKOZGF+hU5kB/6ME7oPcN16oe4rY8gkj7m
nTKOSn0TpXpW+D/6NC7o/fmkn6YVK8xNua4vYni47+ZevNIP05dd5niq9M1M
J4qVzppxQ19MNv3Y7SyBB/oWZtCaVc6aU6wvYQSp7HHWhWp9K3lEszo8d0rC
TjKSNPY668rDsJPk04Y14Z5SGnaSUeH+m5N5rR+hP/vMidSEnaQs7Ap/9QIu
6ulhn/QncgZn9HtybNgx6vGWOeEl8t60FWv1VrynzFwlJ4VnSJH5qhzEl7BH
5meyMOw/o8NzkSlhR/SjpLPfnMSjsJMU0o72dKAjnYihM7HEEU8CXehKIuv8
ThQ3w96RQ0Z4P51143HYI2ZyyZwRrlU/S7k+jvq8Y254b/zv//bujG0=
         "]]]}, 
      {Hue[0.67, 0.6, 0.6], Opacity[0.2], EdgeForm[None], 
       GraphicsGroupBox[PolygonBox[CompressedData["
1:eJwt00dszmEcwPG3wy6d1k3tuw41EuOkNdrXgQRBUYK0h9rUvthqX8zYHGit
jgMuSlvEQYRqiRAqJKoRRPB5wuGT3/f39G3S/7/Pm15YEi2OjUQiMXz7P+Mc
xNJXj2YqZdSS5gNb6aMXUs5jhjo7wih9itfk2C8Q1e1M1LWs0zWk6i301h3M
WTRy2f7TXEoTH+3jzUqKws+I6rvs1UXmUx7pIeZhRupfZilvYv49WBvTqeOk
o+/mIp7xyv7JHM55CuwlZgtfdZ5Zw1pdTYreTC+9wnxHPDNp4JLzJeYLWvU4
s4IF+gcF+g579EMG60OM0H+Ypu9xQreQrc+Rr9vI1dWs0VUk60301Bf5wFj7
Vebr3TQyyH6QHH2cZrLsZ5miV3OLJPtG0vQ8dtHAQGcHwnvSk1nFTRKdbSBV
F7KTegY420+2nsRKbtDD2XpS9Fx28ID+zvaRFe5LeLdcp7uzMpL1HLZzn3Rn
5WTqY7wk036GPF1sNvNFTzCrWB7+RvMJ13SrmRDuJUn23+EzvCWOdmZQH+5z
+P+Zi3nOe/tncwxXmB3uFfn6Ntt0Hf3CXSVDH6WJDPtpcvUyKukW7hiJ4R2F
5yYhnNOVLnSmEx3D94b48J0lfI+HheeklIrwO+GO8BebWXgd
         
         "]]]}, {}, {}}, {{}, {}, 
      {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwt1WXUFWUUBtCPTkFKCaW7O5RukJKQ7m5EJGwspFGxBURBQFDp7u4UpEtB
EEWxE93H5Y/N85x3WHfdO3MG8vQY2nJIooSEhMSJExIiH/NHapbqj9CIcnGd
JCQlGclJQUpSkZo0pOUO0pGex31WGpbpI2jMHHN5zuozKM80c2526+PZrLfg
N70ri/Wa3OSa+bQcwO8sMO+THfmJJFzhUW5zp+tPyLR8zXLzUdkj/o6+Rjbi
ln5exg15QJ8rK3BOn0kFXjbnYY8+gW5k4Elnd7BCH0kTKvKKs7zs1SfSnYw8
5SwdK/VRNKUSrzrLxz59Ej3IxNPO0rNKH00zKjPdWX7265PpSWaeid/Nan0M
zfnQXJHz+iyq8Jq5AAf0KfRiibkW1/WPyMJYcwbWxI6wVm/MD3oL5umVuKC/
xy69Lf/o9/G6XpCD+lS26A/G89N7s1SvHc9HPyMHslDfLzuRlKuM5C7nz8qM
rI0dY108M37UL8ih8fn6fFmZb7loPin7xV4x27xbtovfEcvPFzzCX9zv6A1Z
iEP6CdmHafpW2ZI/9D4s0+twQz8rB8U1FpkPyM4k427zczIT62IvWa83id3V
W7JAr8Il/X2q8qa5MIdjB+lLVp53lpn1sYO0ohrZ/n+ns8sXXM/Chtg7WlOd
t5wV4UjsKf3IwYtxj9kYe0eb2APzfVzWP6AGb5uLcjT2lm16K/7U+7Ncr8s3
+scc1LuQnHvM4+J+sEk/JnvyjL5BNuU7fjZflMN4SF8YzyWek35K9meOvke2
j+dPIr5kBH9T0/V3ZLH4Lhwzfy778ivTzdtla27FszdflsMZoK+Q9WKH9E84
pHclBV8xKvace117SWZls/6Z7MVYfaNsxi96WxbpVeN76nPZq3cgMbXM78ri
fBbvKDv0NvF79IGs1OtzU/+UnIw3Z2NLvB+0i/tursaVeP+pzQxzCY7He8kg
cjHBWXa2xo7SnjrMdFaSE/E+MJjcTHSWg22xh3SgLrOcleLz2FuGkIdJ8dzZ
HjtJR+rFvxfOSnMydpKh5GVy3FN2xE7SKe6/uTpX9XnUZ7a5DKdiJ9kZu8Jt
fRir9AaxT/o5OZjF+mHZLXaMlFxjdKKE//6zyyem6Dm5wU7zcdk7niHjzJtk
c76PPTJfkg/H/tM5nousETuiz6dBvM/mspyOneRh8lOAghSiMEUoSjGKU4KS
lKI0ZZjqc3KxK/aOLjSM99NZOc7EHjGc1eaG8V31JRzRu5OK64yJ98bvLuva
v4g6AdA=
        "]]}}}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  Frame->True,
  FrameLabel->{
    FormBox["\"\[Epsilon]/\[CapitalOmega]\"", TraditionalForm], 
    FormBox["\"HT[\[CurlyPhi][x],\[Epsilon]]\"", TraditionalForm]},
  FrameStyle->Directive[14],
  FrameTicksStyle->Directive[14],
  PlotRange->Automatic,
  PlotRangeClipping->True]], "Output",
 CellChangeTimes->{
  3.484462365494402*^9, 3.484462396815344*^9, 3.484469623743252*^9, 
   3.484469723851158*^9, {3.4844710577663517`*^9, 3.4844710659513807`*^9}, 
   3.484471288781567*^9, {3.487308698058333*^9, 3.4873087073253393`*^9}, {
   3.487308758489183*^9, 3.4873088017368107`*^9}, 3.4873088625807667`*^9, {
   3.487308924492735*^9, 3.4873089398344593`*^9}, 3.487309043279106*^9, 
   3.487313406868219*^9, 3.487319430074889*^9, 3.488803598713559*^9, 
   3.4888059322126837`*^9, 3.4888551600089083`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculating H[eV],  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"H1", "[", "eV", "]"}], TraditionalForm]]],
 ", H2[eV]"
}], "Subsubsection",
 CellChangeTimes->{{3.484458550999422*^9, 3.484458559892419*^9}, {
  3.484472103427186*^9, 3.484472124360035*^9}, {3.484472156089747*^9, 
  3.4844721577615337`*^9}, {3.48447223986252*^9, 3.484472250655676*^9}, {
  3.487309056614683*^9, 3.487309070531753*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"eVmin", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"i", "-", "1"}], ")"}], "  ", 
      FractionBox[
       RowBox[{"eVmax", "-", "eVmin"}], "n"]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ntot", "=", "53"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.484458468930303*^9, {3.4873126685586243`*^9, 3.487312669174551*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "eV", "]"}], "=", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", 
     RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"x", ",", "eV"}], "]"}], 
     RowBox[{"\[DifferentialD]", "x"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"with", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"x", ",", "eV"}], "]"}], "=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"nF", "[", "x", "]"}], "-", 
     RowBox[{"nF", "[", 
      RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], " ", 
   RowBox[{"HT", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"nF", "[", 
       RowBox[{"y", "-", " ", "\[CapitalOmega]"}], "]"}], "-", 
      RowBox[{"nF", "[", 
       RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], 
    "]"}]}]}]}], "Text",
 CellChangeTimes->{{3.488803299002633*^9, 3.488803300344293*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ntot", "=", "53"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableH", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"V", "[", "Ntot", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], ",", 
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"nF", "[", "x", "]"}], "-", 
             RowBox[{"nF", "[", 
              RowBox[{"x", "+", 
               RowBox[{
                RowBox[{"V", "[", "Ntot", "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ")"}], " ", 
           RowBox[{"HT\[CurlyPhi]", "[", "x", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", "xmin", ",", "xmax"}], "}"}], ",", 
          RowBox[{"MaxRecursion", "\[Rule]", "12"}]}], "]"}]}]}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Ntot", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Thick"}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", " ", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "14", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "14", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<eV/\[CapitalOmega]\>\"", ",", " ", "\"\<H(eV)\>\""}], 
     "}"}]}]}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.484472722151675*^9, 3.4844727229559183`*^9}, 
   3.4873093709818974`*^9, {3.487313246958673*^9, 3.487313286604911*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], LineBox[CompressedData["
1:eJw1nHdcjXscx5WZkb0JITt7jw8leySEEDKuLZvslKiQopSsFAoN2uvbFIqS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox["\"H(eV)\"", TraditionalForm]},
  FrameStyle->Directive[14],
  FrameTicksStyle->Directive[14],
  PlotRange->{{-2., 1.9999999999999998`}, {-5.370475526940663*^-8, 
   0.166422504761411}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.487313288299799*^9, 3.487313305685231*^9}, 
   3.4873134181929398`*^9, 3.487313453789405*^9, 3.4873194324925737`*^9, 
   3.4888036011356297`*^9, 3.4888059349881153`*^9, 3.488855162725401*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"H1", "[", "eV", "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{"H", "[", "eV", "]"}]}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{"U", "[", "eV", "]"}], "eV"], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"x", ",", "eV"}], "]"}], 
       RowBox[{"\[DifferentialD]", "x"}]}]}]}]}]}]}]], "Text"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Upsilon]", "[", "x_", "]"}], ":=", 
  FractionBox[
   RowBox[{"U", "[", "x", "]"}], "x"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", "x_", "]"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"Coth", "[", 
     FractionBox[
      RowBox[{"\[Beta]", " ", "x"}], "2"], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableH1", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"V", "[", "Ntot", "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"\[Upsilon]", "[", 
         RowBox[{
          RowBox[{"V", "[", "Ntot", "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "]"}], 
        RowBox[{"tableH", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "2"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Ntot", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ListPlot", "[", 
   RowBox[{"%", ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{"RGBColor", "[", 
        RowBox[{"0", ",", "0.6", ",", "0"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "14", "]"}]}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "14", "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<eV/\[CapitalOmega]\>\"", ",", " ", "\"\<H1(eV)\>\""}], 
      "}"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.484470047542396*^9, 3.484470072943995*^9}, {
  3.4844701111590433`*^9, 3.4844701293568897`*^9}, {3.484470169852848*^9, 
  3.484470240385888*^9}, {3.484470273623157*^9, 3.4844702740627413`*^9}, {
  3.484470408163229*^9, 3.4844705040878363`*^9}, {3.484471322717326*^9, 
  3.4844713608120947`*^9}, {3.48447165490779*^9, 3.484471662649891*^9}, {
  3.48447170613483*^9, 3.484471728951153*^9}, {3.484472222972496*^9, 
  3.484472225530469*^9}, {3.484472646026662*^9, 3.484472662923151*^9}, {
  3.4844727354069357`*^9, 3.484472741854298*^9}, {3.4844741990308447`*^9, 
  3.484474215348401*^9}, {3.4873093893755703`*^9, 3.487309475211199*^9}, {
  3.487313251823971*^9, 3.487313254119157*^9}, {3.48731331839821*^9, 
  3.48731333930791*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0.6, 0], Thickness[Large], LineBox[CompressedData["
1:eJwtnHdczXscxmXvlb1nmdmbnkj2yMpeGddMdkKyRyEhIomQrYh2T9OMkiRl
lFIUae9xz/l9uv/c17ndTuf8fr/vZz7Pu6PxppmrKleqVGlFtUqV1P+u+Cfg
3Irr2nOmhnJGv+cbQwrKGTm8fH7dSaF08DFwL88o5+lqo8YeHhfKJEeLD26/
yvk2eGEyx4SyR5zpm9jv5TyxfaGer24o15u2cTCPLueLViNnmg8P5e0l+w3O
hJXz0JPS1kWDQvnj5tUX7YLKGQCnKyP6hbLFuJ2dOnuUcw87f9LtFcopqGnk
eK+cnv2PvayiHco9Z2Ya21wt5zb7t5tPdAyly0ij8YW25XTNzo6MbB3Kd3qa
1T4fLue60cVpX5qGMufK8ct9zMrpciDR93YD1e+nmBhPXVfOWsaNB82vFcqX
rmZuBxaVc9CJv/qNqoTya+GtY+HTytm7eNvviJIQegUVpgwYXc4M99tdL+aF
cFGdzeGPBpTT0uNYweqMEIZ8qAt9rXLGVW5qPCo1hLmt3w5Ob1HOyhemGrdO
CmF6otsz1zrlzN3av7DStxA+6unjf6KsjI/tg7XSP4VwYPavaXsyyziipkba
j/chPDR8xH+Hk8p4hqkG39+E0E7jcY1bn8roSsshiaEh3DZhat9vr8t4pWYw
0xnC5g3qJfT2L+PsS27fNLxDeGBOZsvzbmWM2TblXBv3ED5pXRSrebOM2hfP
xus+DOGD5dpd7l4s45iqR4PX3A7heu1duXOtVT/30hp16XoIczb8m9bWsoyx
z7ZM/eAQQr3+J/oWbS2jUem6HM0LITTaOfFS+n9ldLJu0H/RmRAOGNnbumhh
Gd1XLqt+3yqE0ZaDqrczLOO5w4s3VzkSwjEGxjXnjy2j3r/qW40tVZ//+BPb
e0PL+OzaojqvzEO4cWr3m017l7HIYcnwIdtDuKNryo7jHcs4Y9aWyFubQhhz
syEKm5ZRY0jpzUbrQnjm3c3SlbXLWHdCufvOlSG8efXW47CyUm4+YlYesySE
jVtqLumbXcr+WWsOD5ofwo/D08pPp5RyilXEuJOzQphVtc/FtLhSBs14pB8/
NYRrdn7T0o8o5VmDant0JoRwiG3hPbuQUvqvjvy3c0wIl86x1E72LOXYp82u
+o4M4feALfb9HpSyS7/I4yWDQ+gZFaGx61opl8ZWdR3SL4SpNpeW+Z4vZY7r
w0YmPUO4NTf8afHxUia5hz+82lV1/Spv1hhiUUqd5P+OhrUPoa3HXn2TLaWM
Grvzck7LEGo1zdt9bbXqdURpavMmIdRsHXs3YkEp+5wo3j64fgjnveoeUTxN
9X6mpiMNa4Ywr/3PtE76pcw+tEh3VWXV89aubpnBkFIuec7d20uCOfK5Y/VV
PUvZedClHMu8YP5seqWaZftS6r9Pu300I5i/6tUottNUfd9L7hePpwZT7+GX
5Ds1Sml7Jif4SFIws/PavvIsLmHQ03s99n0LZlIsykP/lbDP9+/Xt8YEs3iK
R/KHxBJ6/7SrvCoymAOnHtr341MJV7yKmDgrLJhn4269ynxTwl4nTprpPg9m
i4J2oRoBJdTs9vaUVkAwA67/2dzYvYStnE9b1/EO5sm4BhGdb5dQrzhq898n
wbS4fuz7IIcSHux7RTfsQTDt8o2cJtiUMHnMrywXl2C+jzVvvOhQCdf2f3bK
8low+07JGWRqVsKa5dUbG10O5tPJwbUPbyjhy9uxe7qdD+aizymqO1TCm336
heefCma33OUvXWeX8PrZ2rVCjgWzzdV+bi8mlNA/anWPkwdU3+eT0eTvI0tY
kGUwYNaeYG668t4uv28JZ6a7dG62I5jvMq+dbdi1hK+eWxd/3BTMmVEvRvdo
WcKle3K8bdcGs2Ss/rWx9UrYrMH35VNWBPO1fpPHSzVKmGoxJaPy4mD6RQzf
tju3mN/ejFz9zCiYUWnPUi78Lua/3EfBqw2D2fD8sbpPvxazQ+nNmk0mBXNL
2KMfke+LaZrQbpC/fjDzzvRalxmq+v3rrSauGhXMrKttRzT0LmbVfz9jag4J
pq/rtb86D4u5e+tbs9t9g2kY4rl/6vVijun7vtvYHsF8FGucv96umPO7Zv6K
6xzMuOyr006cKGbQzN5em9oGM6KB6dHbFsU08zxsX94smOd0Plx7vqWYB4yK
jls1DGYnw1dXklYXM66X1QnN2sE03zZzd+WFxTw8YujlC1WCefWyyfAO04u5
74CGb/PSIJ4ObRs3Sr+YLzVS/pzNC+KkrKWLFw4p5kqvX73rZgQxvOOgQLOe
xZx2p/o+y99B7Dj7SnW79sU88V4vPuNHEPWOX+z9RLOYzfpfmLH4SxC7BWoN
jqhRzMzXtT6Efgzil+LxHf4WF7G9w8WVPcKDuGhYSVqtjCI63NSvbvUyiC67
9O21koq4NqW2Z0pgEP1823bTjyni0eXpu/R8guhU2eri0rAi5mmmTz7vHsTp
k61SdwcU8WlZLZ3kB0F8Ydeu3UX3IgZ3HNNhgEsQ6/4cO8D9dhG77LXrtMcp
iG0Hl3WPcChiVMMagwLtg1hwfFLlPzaq11/Ozq18Noihp0ve1jhcxHOlzmNg
HcQ7ecmOnXcV8dBpx4c7DwfR2b/Wdmws4nXbg5fvWQTxScpKw4XLi/iv+qxa
cTuD+HlzQd+dc4q4/k/dgmqbg9h8cUizsxOL2FTf7b9e64K48c5LjUejiphR
W2/etBVBjDGqlvW6XxGL9L1erV8UxIWrzFOSuxaxf3ob30NzgpgTpf2jcqsi
2tda38d+WhCv36z3o139IurYOXe+Mz6Iaz/1TBleuYg5Z59fdNcL4th1BzKN
8gqZUjnqlM+wIA5Z0khja2ohaye+qebfX3V/nsQ0Pf2tkIsGPiz16RlE47Ux
fe5FFvJrnvmOp12CeNGy4fQXzwt5skd/07ttg5hSYLk10buQG8I/pF5qFsQp
kd2vlD8spPnPpclHGgTxZd06Ya2dC+mxIdrYpGYQF9zuUmnohUJ2XjVk2QyN
IFa9uWPYbKtC+r878K1PUSCDKmuYme4r5LE7nl9rZQfSPjDYx3prIQ/kxiz+
nhbIIwn+Ve/8V8g7jxOXuCYF8oRx1szQhYWslBATv+drIE02TXdOmF7IsUub
mo+NDqTGgBdZpfqFHFI3L6B6eCB1H8wf3WpoIaNSzJ8Gvwhk92/VTw/uVcgO
Wc5zdwcEkqHv4mZ2KGTLnptdensFsspKN+1NTQrpZ/vjRqxbILM9H26xqlnI
ht0Lph+4G0ibkOe+LiUFbJDudruLcyBjjhRWC8kooHdCg0eBlwMZXj5uWnxS
ATWrNl4x/1wgTfs8Ol8SU8AWczxD0qxVf69p/y8t3hbwdVTlKLPDgfR6rD5B
Bex+MNOmkkUgl1Y/tnrG0wIOWnao+MCOQLo3XHh3450Cpq/30ay0KZBP3k/4
e/xKAWffsvu8879ALps4o8+tMwX8r0GzqalLVe+3c5tp0OECarkMM5k7L5D+
ix67fttVQNuNGqNoGMjNBbUzijYW8J7xRq+OEwMZMclCp7lxAbcc2ZtoMTqQ
sbPqbhhgVMCfMf18oocF0lbz6e3pkwpYbcEJve79A5l33CxpvW4B39c6unVH
j0DW8DBqf6x/Aaf80p7t3ymQIZemz7+hpXq/3A0/KrUO5LjDv20DWhVwknvH
06M0A3n7+d2wL/ULGOfS6M3WOoFMWXK2emHlAnaKGGnnXCWQVac56zXNz2fH
3s4ZYcUBrHQu1rxfWj5j/MfG/ssOYFzfYU+nfs9XvW/HWXX/BPBsF/5b+yGf
6yyHLeyUFMBemzb0OPIin+NdrbP6fQmgU8PRq6775DOuSeuWI6ICmFdzlJP/
o3x2e5j0blRYALvPWxYX65zPnnt+aw4PCeDwsrvN8i/kM9mi+68+vqr3K24z
U9M6n/Of3Zjc3j2AhdOenexjmc8DnRbq1rwfwNuFO15N3pbPVcFTAlKdA9i/
eEm1NWvyWXJx1/vnlwPoMMtk9KFF+ZzinLDZ4WwAkyrf3OtkmM/ZPw5dW28V
wNq1qnj7js2nptGKZQMPBrDR6mN5MUPzeaJsz8M88wDmtBw0ILdXPj3j3ls9
3hLAp11qmTbqmM8rf5cX/LcugEZHqj7o3TSfwwf2zmlmHMBoXe3UibXyafNo
wD7OD+DAaZu1V5fm0WHpdvvlMwJo4v5j5YHMPC4dmzWmdILq+69eed3xZx41
69y5fUYvgOVzv3/3/pzHv8su5rcdGsDs47PafnqbxyyDgD7X+wSwcknAguzA
PLb17jCjnXYAdR5qX2zwLI+b/bwW2rYL4E6nox973s1j+nSr6WVNA/g1Mr7x
BMc82m4+38u4XgCXGQwwXGmr+vudYrL8qgawLN/ipOWRPN4OuTW2cwHpnRr8
2sE8j/HG9Xd4J5Nn2lau6WWSxzXtU3aN/kgesxlm8NE4jwZFfQ09g8mr+kqA
o1l2WkG7x+TbwedYb7Lq89ZusW27E9linUdJd+TRT+9poM8p0vLrh2HjBuQx
5lxwQuYesvqZ3zuMtfM4voZ+VPP15K1DBU8sWudR4+IA+97zyRWelTIvNchj
/fHn+w4YT+r2qqzjUSWP65usudRtEDk4vmTdh/xctqp0P7peZ3JSVIbLv7Rc
Nq+9/OePhqR5zW9JdeJzubr/0ecuZf58uSekY7eoXFbb1c580R9/9u93Y8nY
l7nM/qpVSSPWn55d915e5pvL/sud5p1/4c9j02bF7HHNZdCF/e+aPfXn26s9
mtrfyKVzs8D7B67783jLKjOfXszl+69LsmNOq37f58up99a5nPF3wfWWe/25
5IjHm7+Wuexk8NRr7Dp/7tp1tmbt7bkc/XPjsAVz/VnrvKmB1tpcur491HHB
WH82/DztwJjFudxcVrh5bD9/WhnocMmMXFrufNujZTt/msfWLzE3yGX80PLJ
MbX9mXAhY+iFYbk8Neb0x/35fvTb+2H7k96q1+f2vmia5EdNaw9VhMtlis7r
juci/Pg5yOFfWtNcHm20PanE14/NOh3sVbN2LneOtGhgeMePz++sW9ulLIfP
Hv28fvK8H//On3VLLyuH49ffc3y634/H+o9KXJScQ61N4ZVfbvTjpQHdOuyK
zeEcnxnhIfP92Glxk8Xn3+Uwenr/qvcN/NjukcYlt6Ac3uq1+drefn483T0j
+u2zHIbOqO8yrK0fd4R910y9m8NBrNU0vqYfoy5EGFa/msP8bSvSTHN8ecsq
6GSnszmsvrV1jz/fffnH5elr3aM5XOXV7/2MN77UwJ0aC3fnMKVdz2iHZ74c
7OwwduemHM4zt9Z5ec2XNlGn959dkUO/N3NiP1j7su6HA/6P5uawsebRz9zp
y3uO24vfTFb9/4Ydelkb+3LDkDVDfyGHNgc7Rg6d6kvDKwu2Vx2YQ6/7J96E
DvHl3Igpjzt0y+HHNwtbDOjky/0Ruv9Gtsnhj/hznpZ1ffnuSt9e8xvm8Hva
oPsP83w4cmintdur5vDtH91s33gfvruqqUoX2XyY+Ojkvdc+PBZVNfHBn2ye
iDi229zdh0ujc9u/js/mtCevfLs7+nDBzeRFyVHZrGq9ZYbXUR9uG/3JvvKr
bN5ecHBY980+fHb3RXQ7v2yObl+ybdcCHzZP8NAc4ZbNV5+/VLmr70OHJBfD
uTezaXCia7J3Lx9VX3bh5Fb7bD7uG936flMf1p919PXpk9ms/zb9xt4ybxb7
7ahxf382Fy/dtL9Pijfr5q0a+3J7Nh1T5roFhntTt3j2/qS12YxcdXvgQE9v
nnur719pSTZzPi+rc9TJm3U29ldF7GzWHLt/kPcxb27N7zB02LhsLtvc0DLE
VPX/n2iwfc7wbE7t09TTYZ43TbTK3DbrZPPN3tNfx+h5s8qbP+knO2Xz66J9
Gc+0vTnTLK7n3WbZPByWlFFQ35sLdV6veV47m0Fh/FYzz4vt/nre/FGWRZvF
Db2Tv3jRwd1F9TKL2RbRB2yDvfjhkF371ilZTO3beFjdu14MXnx40ZC4LG7f
Gvxllo0XN2Gb/azwLJ4bl7px7Q4vfuy+InpTcBbH3T3yZ8oiLxap049HFu0d
L84rG+3FqBajDW/fy+KWzh0e79X24pq2fU+GXM3ij6FtC1/X9eKzHqrbdzaL
id9O907O9KS/Xv0apUezuLup2fTwaE9aLi3Vb7knize/fFxyxMeTpUf+WA4y
zeKKgXcW1nHy5ECPOL8ZK7P4rE2WwZJDnuyS8bpo47wsOpx3bbtvjSfD+3kP
OTEli82uJv3YOMWTA/bc2aY6oOwy7NT5Hn09OSv8olvQwCy+WPFg0FNNT/bs
eSz9W7cslrQbE1wv34P+p3f2LG6TxefrpugOjPXgv/zVa5o3ymLzVuaTuvh5
8NoSo5sDqmUxpdzM6vNVD0YGG/yYXpjJ/m0masw+4MHD2oPab/ibySKT1Htn
V3rQ83iXRccSMqlbsMjq4jgPbkjVtL/xMZPlHk5Xjbt50GlileiAV5kc+fDp
r8xaHjRyyWr81S+TebGXV49Le0brKqq3d8ukju6slsvCnlF/yXvrprcymfAp
rhIePOMuj4BX/S5lsuHtQW0TTz5j/wau1aedyqTfw2UmU0yecdMqJQMxM21R
jvm0Z+zmfcryyI5M2i3t8chE5xmN61n4XV+XSc9arxy16z9j26Ubi/yXZNIo
dWjwzb9POe+R6nGYmcktGuZtfoc9ZZMyVTUxLpO1p1vfzbz3lDMnj3DTHJHJ
9h82beSJp2xwoUd6nz6ZfHSyy6qZa59yWkLLnlM6Z9LX4u6Zu+Ofsm6PWmvW
NM/kuFsa2S+6PuWUzQU3DtXJ5NSqPY7fraL6uUdKglN5BiMudp49M8GdU4vV
x1f1ekX6LPq7s77u84WfUzI4ddWJY5mX3dnfUpVd4jKYOfpLq3Izd9oF3fjY
KCKDqxxfDiib485R1c411gnJ4D3z6R/S+7uz64SD0yd5ZjA42rQwooE7p1lt
sV59X/Xzx71u3fjzhN7vlr864JTBFfUPfl776gn/azyj+tVzGfz3e+vZDree
cK6Rnr7PsQwaGpR/eHngCY9d6mP5aU8Gd3foetl46RMWflN9XNMMmu/++evv
iCd81Ll+UYNVqs9rpOe3rsUT3lxTOrjX/AxmuA5q8TnnMX88+LN1wtQMbrMK
LRz6/jEXZ8e5rhydQe+f/5afePCYLYap0uOgDL6ju+Hb44/ZdJ93jyvdM+jV
sslzjdWPOTv0zn9ebTNoml0vSHvMY36so3q8GmWweMr1sVAVHPYzVU9ftQwu
1Ho/dUKRG4cPUIfjfzy279LXMdFufB749tnsL6rX88qydR67MdbwvurA/uMi
txKbuqfcaBJ/4m7o/X8sP37ePW6tGw+aqtLfuX/c8uPlEgcDN3bSmOA4eO8/
+njbnZ7W0Y26tlotNq36x/eNy8dllbjyQudqti5T/3HqltD1t2NcGe2eWCd+
0D96LXuQdMbdlcUGQYdbtPvHZt+euT20cWWDT07lhtX/cW1qQmTZBlfWXrNv
1/H0dN47rDPhwERX/i1YnB0Ync6ERw6Nhmm50vf4SNUDm866a3v16VzFldta
tU7p75LO6cY+o/cHPGKze4XL1p9Op0nD5W877X5EpxExsc47Va+/TNToOfgR
m4apvv7SdM5/vv2rfeZDbl50/l2TCens+C5p+aYHD/lQfXv6ptMj2+7UvbUP
+XXPTNUHTufUIdYrpmk9ZEHdfiP9K6Uz7GJI/NzEByxyUFWbv/6yewu96i+d
HjCll+o4vP/LTU/LPjgueUA/3zDVDftLB9NKk760ecA9U+51drr2l/cmGqyx
jLvPrl+OX4k5/pfOem91rC7dp8d6VfjZ8pd75ly8UjL/vqp+H3dm4oK/HH7s
lntUy/u8eKJrnQNj/vJHTP5Wzdh7TG5Z9bB3j79cN946zvPSPba7owr3jf8y
+sOKtJCF9zhmqHoc8ocDLSych7S9x3kvrmatSPzDx0ZVj7b/fpfbjSw2OLz5
Q8+NbVtaXbvLcz9V6fXJHw4NfjXffOVdPts2Ylk9hz/sNbfWxL/ad/m9SqtY
g0N/6NL9S3Ji2h3WPVswy2LDHzoOHzNgiesdDuv0SfWA/WHNEyN0Fm2/ww1u
T8f/G/mHBc1ffvo6/A5v6J0L1O76h6uSUvokVrrDuPAtqj/whwb/Lg3e8OI2
2y+doTrgaXQbmpBmduo2l6kv59c0ng7wnl7L6Dbt9ta/U+t5Gp8f0TZu2+42
E+r+7TTmYRodrbQ7P012YV+HNw7mdmkseOdtG/HIhZaqbPnEIo0vDBNcN+1y
4UfvYzZpq9PYtNHlvbb6Luw36b/aXaanMbHBr4Kh9V146rPBoUVD0thj6stO
Kz7fYvoa1ePfPo3pL0cUN7x5i0YFlc3e1kjjwINjDozZfIt+R9XHLZXpu794
5I+6xT7NA9brxqSy35NaDn3r3KLDLcefOwJS+aPba52/MTfZaPDepY9up7LZ
17amvV1u0jpUFd5sUvk2vOqyzO03WW3O8FkddqXS8HxlIy2Dm7RIavF23vJU
Ng66dMeryU0Wbc1XPRCprGX0dsG9pBs0UaeTfqnUmXFpbbH7DabYug+v3CqV
p59oRN85fEPV15xV/YdUau2t4vTM6AYjVdXF1tTfTH1w9UXHbjc4WZ2+I3/z
r0H0lLRCZwZG6HRK8v7NLgYufTTDnNlfdffbOP/msXuNTe0dnXlXVS3PsfpN
nV0t6ltsdmabfapyaetvVn7oWStwrDMt1Ldnoer9JmYbG7dw5r8rRw+W6f9m
r6kvWxr/uc7lvVerAuJvOnsM0QkIuM4IX1V52uQ3pxwf7bTn/HXqqZKHS8kv
9gz6uenCuut0jdNYH5/0i2OMu1xpqHed7VSvWrz9Rau1pdq/ml6nlSp7zXj6
i7ViTBu2+3ONRerjdOUXAx9YGD0OusY1LdUH+BcfpmoV3bC/xsjbC8KKNv5i
2Km1xbmm11T1qKr9MvrFDpfGLbg54Rpvv1DfwF+8X9e/2ZMO19h4bt6wG1q/
aJIc3rd9oRN3qU7Hl/q/mGZb+Wzceyf+VHUXTfNT6Lv3i3bsXSdOU4e/7ymM
vbX4X6tDTnx2zrTjkRcpHF3/yO8ri53Yscv0y/6PUljyZE6zFUOcaK3+9Qsp
rHoxbPu6Rk7MHVP3dB/LFD7Y9rHBmk9XuTQyteaaNSlMH7TMfp/1Vb5RpyvD
FEZuHXas9ZirHKS6WjFDUzhJZ/mXEQWOvKLK9o06pnDJqk/n4x86sk7DVRkT
a6WwSUsH91qrHSnlQTL7T3w01KOtI5Xb/TmZLfIadvr98QpHqqvXwGQ6tw80
vXrqCm9N/f6p511V4xvKLrHjr7DRV1U5ZptMs191de01rnDvBvWBS+aHo7d9
v/g4MK3YXNUPJ/O1s63TjR0OnGU1X9X/JnPGyDe/M/o5MLCV+oIn03LGzIuB
fy9TR308WydzQqL2/WZ3L9NuWG4vjyrJvJ45uWvG6sus+urDrX9pP+m0x7/K
tC6XuWWeqt2I+kndQ/vG9/1xifHqcbzvT26veTrDzukSJ6qeJvsbP7nWrejW
1qWX6KGqjt5b/+Ry7YjGnu0usaudqr3b/pPT1zUYuPKbPa3V4XTxT3Yz96xt
5mjPIvffqm/wk1XmvrHLXmLPNapq/0nvn4yuNCEmur09o9Qfp+lPXt6pE94x
4SL1VhxWJcgkVb9nsTvq+kU+VEXXRclJrBs29Gv6yotsoXr38++S6H5nUY6p
9kUebtRRFSCTOGt2asCC1AvMUqe/q0n8+yZhzP0HFzit7zdVP5fEmQ31zVdt
vkBPqg9IEqM71v/vyKAL1FI/PnOTaFRJv1aDIjue+bZL1Z8l8cW9hGXl/nYs
3ai+QEns2yV149xDdlynLj8aJvHc2kV9m0+yY4yqmjxTkKiKV0Nv6za0o16b
HFWBnsiBCy0+vo0+z4f3IlX9VCL31NDxDLlynq3V5Z5bIn0txxt2XnWeh9TH
3T6RKc9fX/nd6zyz5puo+qNENon1cGqee45Lfk9R9UOJHOxdf/4Dv3MMU2Wf
NjMTafhf+PO7R85xoOrqzxmeSJ8Vlz7WMDzHaxd+qfqbRP7t13Czb8tzrK/9
QtXPJPLL+772LxPP0vyZup35wSP6JVN7PTzLJHV4jvvBP0e2nE4xO8uZH41V
/ckPNnU4u7hI/yz9V6oD2g/mHVjqubLBWXZXf72zP3hhRPRVrThb2qmiUcs9
P1gYmq+p52LLSprqB/oHNTuFNHHbakuT6z6qfuIHM6ePuL5Lz5af+6na9YE/
eGz6Yl/7erZUtgttftCnQ48VjeLO0EnVTQ6o9oPhwdfs4m+fYf14dT+QwBtD
Q4xq7DxDc/Xj+DGBg/adcT5scIaJZep6P4F7LtTau7DJGc44pa7vE2i1v1fi
sUQb+rdV1/MJnDuq6GO9Jzbs9kBdvyfw0+stc1IP2PC8uvxZksB2PeyWt5tl
w8ph6vo8gZ0Xriy609mGmxaq6/EEvvbxRqvfpxmjDh/NE+i1svKN01anOc5c
XW/Hc5Db1Y7uOqf5pJa6vo5n72u2nkcjT7GNupyMiOe6iMkjK+08xWPd1PVz
PJNiR1hqtjnFfA91AIqnTYDxocDAkzQer66P47lyf8CE2mtOMkxdvpuqXred
8/Zv/ZMcrg738+N55VyHxhueWfNmrrrejWdZcqfmh5dYs9FhdX0bz9NNFn0Z
WsOaFurL1Siec9qGLT/qasXI8er69TvHamx1MV1gxQer1fXqd64JMHyQU9WK
h9TH79x3Pluwaqum6wkOv6GuR7+zJNy1MGzhCTYKVtef33mnwwC9jjVP8E+C
+sB9p/WUP+MaPj3O5+pwF/2NjrO+1LtkfJyX2qvryW+MHFTlvH/D49ymq64f
v3FM9rIve3mMhovV9eI3/rDKTfxkcowdlPrwG53LA+6FtTvGokvqevArnaYF
D1gUfpTRXur67ysjzEp2H7E8SrcYdYL6yt4WGw5N7n+UB9TpfMFX3l2iOfVe
0hEuaqau575ydavMjzcvHOFg5YH7QkO3au1HTD7CWrPV9doXzi8+P2Fl+WEm
qcsnhy88H5G8pZX7YfqdUddjX5jTt+DK4rWHed5VXX994c42r1/1bn+Y65V6
6wvbnF2Ud+LjIRoo9VUcM8896rzd+hBb11PXU3FM7Bg844/+IeYq9VMcKw+/
YJlRfJBvlHopjmO+9nTd736Q19WXv30cXersj7+68SD3Ku1HLIeG2jWarH2Q
M13U9U8sf9XaqH8w4QBrqx83m1ie/VxlxwSHA0xQ6ptYnhm48M6luQfop9Qz
sfRptfXrLs0DPKfUL7GsZT25cXL4fv6n1CufueVY0vjv1vs5WqlPPrN+Q12L
VZP2V9Qjnxnead5Ts5r7mafUH5/5LKD/3xYvLPlKqTc+0/P3267jjljyulJf
xDD1SvellcZZco9ST8Rw7FcD+/HVLTlNqR9iaDLd4PaQU/vYTakXYuhVtK99
UcN9qjyhrg9iOM13xMXocxb8rNQDn7hC575zcEsLPlTy/ycOT6v6wePqXh5X
8v0n/sgy0Hqitbciv3/iWINNV54+3FORzz9x3Q/LoRyyhw2U/P2Jy16b54cH
7maykq+j2bh0UWzKlN0MUPJzNG3NtROqfzannZKPo/l2TGyd3qvNuVHJv6rX
c7YvWJCzi+OVfBtNhycFYacO7mIbJb9+pNailStea+6ist72/cjB0z3b1rtp
xrtK/vzI0Sdzio2GmPGIki8/skuzlmUur3dymZIfP/LN765dKi3dyf5KPoxi
15qtTZbm7GBdJf9F0WhzQVzoiR1MUfJdFKd29d84oNMO+in5LYqlnTd0vu29
nWeVfBbFbRsrl3aevZ0mSv6KoqfG/qJb6ds4QclXHxgUn9K634ltbKXkpw+0
qD1keZDWNuYq+egDG+0zeb0gZCvDlfzzgWt0T80tMt7KW0q++UC/xpYTL1fe
yr1Kfonk3Oe9E4Y4b6GRkk8iqTf/QruIsVvYS8kfkVzzxldjZcpmVlHyRSSj
2jieyD6xmd+U/BDJM1NHeFn02azq2tX5IJInFp87We2jKU8r8f89I6bcqXFs
tylXKfH+PY1am2tX72zKkUp8f09923qx5Xab2FyJ5+9pdt/RNfW3CTOV+P2e
gw+7RIbpmvCuEq8jWLNNN71b5zdyjxKfIxi0uUPhjvQNnKvE4whqH7Ep1Z24
gX2V+BvBJvPNppbdXM8qSryN4PbUT7/cq66nrxJfw2kx/FG48ap13KLE03A2
mVimUfPlWrZT4mc4tZqF7rvRay3fKPHyHUOvVZk49OwaWirx8R3L0rwWBxf/
x0FKPHzH4JwUP4PV/zFRiX9vWcP35FpGrqaNEu/eMnr0vWV9R6+mgRLfwogj
es4X3VYxR4lnYbzVJrNmXudVdFTiVxjPXVy2dtzFlZyjxKs3bFF0KuR4/ZWs
3Ev9QL9hq9F7WgUcWUFPJR694cON3db/rrSCK5T485rcd/ZZtb3GbPRTHW9e
c8FOv5Imxcv5XIkvr3l09q1RzXcv5zYlnrziwObTdtUtXcaOjur48Yr/0f1R
juUyflTixUv2mRobH159Ga2U+PCSZZZ7W45su5TZRup48JLp/UJW+/ddwqvK
+X9Bx4fH7mhNWMwpynl/waV5rxO2rVhEDeV8v+DYWlYN7hxYyEfKeX7O7ikv
+wffXMAFyvl9zjY2hyYHh81nI+W8hnJQVf/5d/Ln0U85n6Gcor998Xatedyi
nMdQHp1610h7/ly2U85fCNlpsQFPG/G1ct5CWDv4ZPdRr+fQUjlfITTTGVnl
Ws057Kmcp2AmrVwTmTppNmOU8xNM49WNL7Q6M4unlPMSxEZzJn7XjpvJMcr5
CGL6zDbDanefyRTlPATx81KrG4HmM3hZef4D2XiPXcdpEYY0VJ73QJq7jHJ9
1N2Q1dLUz3cg24doXAurN513lec5gCZzA6omhU/lEuX5DeDMWh5WN+2nUGuC
sl7guc8/BzVaP5kbleeTLHkxpYr22En8pDyP/syPSstO7jKRY7zVz58fp1cK
rjGj3gR2Up43X+pNjNRdVTqOu5Xny5e6bi3tO+caMErJdz60H2LfzDpnLHWV
58eba74YejgW6/OC8rx4c+9Vvd0La+tTQ3k+vFht/xrjoA5jOF95Hjz50fLl
hg+6o/lYuf8erHJ12aVTK/XYVrnfHtT3WB6d0hncodzfZ2y0cYt/9VOjGK7c
z6d0WJr9Z1eNkRyq3D93VjmdtHy0zXA6K/fLnV2KDdou7jaMqcr9ecIA5+bt
34YP4Wzlfjzm7qnlmZ8ODKa/cv3dOMr3eoeQUYNYXbnebnzzT+PemUoDaapc
X1de+tXmjN6b/nyqXM9HNLmVHRlxpR+tlOv3gJO6HzEdY9aXrZR5zn3+Tbj9
ocdTHWYo1+cu/Yt995493ouhyvW4w0tXJ3z339iDRufV39+FXd5OLri/vBu7
W6u/7y22OPz85eJVWqx0UP39brDVC0/D92ZdqJTXM5354UwnmxoOnbhN+fzX
GJFS5Wil8A7UUj6vE91Oe60z69yORUp8ucK+KxcM3v6yFY2Vz3OJe6akmuZb
N2dd5e9fYK+Ja1uVmzbhNuV6nqPr/E/9rbc14hfl/c/wWsmabaP61GNDH/X7
neQFE43lG91rMF75/aOcUNOs522zynxiqv7/93PNOXuXuPwi/yYX1T/fyRNr
y5/s2ZPpb3NF/fo/NmynX7C6LN5fUcPGv/ZV/q032ffxceXn6FVH+bnuLBvl
92G8XPl93fANyvuj1Ep5f12zM8rfh2UV5e+jn4fy+dBtnfL5kL5R+fxoUaB8
fuhbKt8Precq3w+dzirfH5HjlO+PnTeV64NWk5Trg3fK+12B+XLl+sFolXJ9
YXNSub44YKJcf5xLVq4/Ku4PAuT+4M9+5f7BNVS5f1iiPM+3UOOQcn9xXHn+
XdA4TLn/eKbUY3fQy1F5PpCozMfuwrBIeX4wWzmP9/ErXnm+sE+5vw9wrpvy
/OFBkPJ8wvum8nyioTy/aCfPL1yUfOmGWfJ8Y5Q8/zjpozz/iMpWzgfeTVHO
B07J+cEsOT/QkvMFsyLlfMFX+X7umHVKOX+YJecTv5Yo5xN15fzCfINyfuHc
QDnfOPBMOd8YJucfVx2V84/MFkp8wAGJDzimXA8v2Fsq8QPtJL6gnsQXPFWu
jze+xinxByYSnzBY4hOqSvyCv6sSv9BZ4htWSXyDp3L9/HC3PEgd/7BZ4iP2
SXxEdYmfsJD4CQelHiBiYpT4ih4Sf/G8phJ/sU3iM2KNlPgMf+V6B2JCsBK/
0UriO7pJfMdKif/w3a3Ef7hKfsA+yQ8oUu5HEEwkf2CO5Bfcn63kF1yV/IPC
VUr+QepwJT9hleQnGEj+QlXJX7CR/AbbICW/4bNy/0IwQPIfBkt+RE3Jj9gn
+RMvxyj5E69fKvkVl6oo+RVakn/hclrJv9gs+RkOyUp+hq9yv1/gek0lf6O5
5Hck5Cr5HSsk/6O25H9kSX2AP1IfYJTUDxgu9QOOS32BsClKfYEk5fl4hVZS
f6CP1CeIbabUJzCX+gWdpH5BtNJPvUZtqW/QWeofrJT6ByZSH2G81EfwUp6n
N3isp9RPaCb1FfwLlfoKy6T+wjCpv3Bf6jPoSn2GgoFK/YY3h5X6DXOkvsMe
qe9wVeo/XPFR6j+k7VbqQ0yT+hDjpX6Es9SPOCv1JdZJfYlvynkPh39Tpf5E
D6lP4TBBqU9xVOpXdJH6Fb8PKfUtWkt9i/pS/8JhnlL/YqTUx3h5WKmPYSz1
M1ZK/Yw7Ul+jstTXiJD6G88OKfU3St4o9TmaSH2OzlK/I+GMUr9jgtT3aCP1
PXZI/Q9Hqf9xSfoDzJb+AAHSP2CW9A9Ib6z0F7gl/QU0pf9AP+k/MFT6E1SS
/gSrpX+BlvQvsJb+Bgekv4Gr9D/oIv0PPkp/hDcWSn+EKtI/YYL0T+gm/RV2
SX+FadJ/YZP0XzCX/gzDpT/DNenf4C39G/ykv8OfLkp/h2zl/EWhpfR/aCH9
IX7XUPpDDJL+Ef9J/4gN0l/iZ1Olv4St9J/QkP4TFf0p+kt/inzlvH7E84VK
/4qu0t/CQPpbzJT+Fyek/4Wp9MdYL/0xHKV/xnDpnxEm/TXelSj9NX4r5/sT
Sl4p/TeaSX+OVtKfw0D6d5SOVfp3GEt/D3Pp72Ej/T+SU5X+H/4yH0BLmQ/g
ixIPYpDko8wPUFfmC1gl8wUMk/kD+sn8AXNlPoH6Mp/AYZlfIEDmF3CX+QYu
ynwD72X+gX0y/0CuhTIfwQWZj6C3zE/wt4EyP8EEma/AQOYr2CTzF4RbKfMX
XJX5DE7KfAZBMr+BscxvUDHfgY3Md9BP5j94IvMfLJH5EGrKfAgHZX6EHTI/
wh2ZL6G2zJcQLfMnvB+mzJ9Qouz74vBY5lPoIPMreMj8CtNlvoVMW2W+hW0y
/4K+zL9wSeZj8JH5GF7I/Az/yfwMf2Yp8zX0kPkaGsr8DU1k/gbIfA6DZT6H
RTK/w0aZ3+GEzPfwd68y38NDmf/htMz/ECXzQRjLfBDlSjz8hk0yP0RXmS/C
SeaLmCzzR5RnKfNH7JL5JBxlPomrMr/EIplfIkTmm5gk803kKPHzO3bI/BMV
81GUyXwURjI/xTqZn+KIzFehJfNVPJH5K+rL/BVrZD6LmjKfRZkSb+NhKPNb
2Ml8Fy9lvosuMv+Focx/4SvzYXST+TBmyfwYOjI/xg+ZL0Nf5sswk/kzXGT+
jLoyn0ZPmU/DUebX+OakzK8xSObbKHRV5tt4KfNv7Jb5NxbIfBy7ZT6OLCWe
J6CKzM9xWObrKO+uzNfRXObv8JT5Ox7JfB6DZT6PMTK/xwaZ3yNK5vtYIvN9
bJD5P5rJ/B9l35X9AA7KfgBnZH+AR7I/QMV+ARX7BbyU/QNWyP4BS2Q/gQjZ
TyBLyRc/kNVR2V/gkOw3ECn7DbSW/QfMZf+BB7IfQZTsR6An+xOkX1b2J4iR
/Qreyn4F62T/AmPZv6BES9nPwF32Mzgr+xu8k/0NOsl+Bzay34GX7H+gLfsf
GMp+CM1kP4Rvsj/C78/K/gjbZb+EUNkvoY7sn1T1sbJ/wiXZT2G67KfQT/ZX
aCT7KwTLfguU/Rbmyv4LK2X/hb+yH0Md2Y9ht+zPcFb2Z2gs+zVoy34Nd2T/
BjfZv2GK7OcwS/ZziJP9HTxkf4fNst+Dtuz3UFP2f7CW/R8uyH4QUW+U/SB0
ZH+I7rI/RKjsF7FV9ouYKftHOMr+Eb9lP4lPRsp+Epayv0R12V+ivuw30Uz2
m7gh+08MkP0nhsp+FCNlP4rXsj/FcNmfYrnsV9FI9qvIVvKr6vPI/hVHZT+L
bbKfRTvZ36KV7G/hJvtdzJD9LvRl/4tOsv9FnOyH4SD7YWyQ/TGcZX8MDdkv
Y4Lsl3Fe9s84Jvtn9Jb9NDbLfhoBsr9GSq6yv0bFfhu9ZL+NIiV/pyCuhbL/
xhnZj6O/7MehJftzNJf9Obxkvw472a9jpuzfQdm/I1n289gh+3mYy/4ePy8o
+3s0kf0+EmW/jxuy/0dH2f9jpOgD4C36AESLfgDXRT+A1aIvwEvRF6BcqQ9+
YYroD2Av+gTYiD4B3UW/gBJ7Rb+AQNE34L7oGzBP9A+wEf0DkkUfgcuij4C5
6CeQ+knRT6Ch6CtgKvoKXBb9BVqL/gJ9RZ+BOqLPgJfoN9BB9BuYKvoO7BF9
B+JF/4F6ov9AhT4EqaIPQTXRjyD6gaIfwXnRl6CG6EvQRfQn2Cj6E9wRfQoK
xir6FAwV/QpeiX4FoaJvQYToWzBJ9C8o2aPoXxAt+hiYiD4GS0Q/g7qin0GS
6GsQP0fR12Cj6G+QEajob5A9W9HnoK/oc2Am+h3cEP0OKou+B4VfFH0PrET/
g2DR/6CV6INQS/RBcBX9ED6IfggGoi+CpuiL8E30R3gn+iPsEX0Saog+CZ1F
v4RQ0S/hheibkN9Q0TfBVPRPcBb9EzqIPgrRoo9CpOinsE/0U6jQV+G16Ktg
KPorrBP9FRqIPgunRZ+FcNFvoYfot2Ar+i7oir4Ly0T/hS+i/4K26MOQcFzR
h6HYVtGPYYfoxxAp+jIcE30Zboj+DBqiP8NB0aehnujTsFr0a7AT/RrGir4N
h0Tfhn6if0MN0b+hsejj4C36OESJfg4jRD+H46Kvg4fo66Al+ju0Ev0dbog+
D5NEn4dmot+Dmej3sEb0fdgi+j7cE/0f1on+DzGiD4SB6AORLPpBZDRX9IP4
KfpCXBB9Id6J/hCdRX+ICn0ivESfiBWiX0ThW0W/iFqib8Rg0TfCTvSPMBL9
I2qKPhLjRB+JtaKfRD/RT8JV9JUoWqPoK5Eg+ktEiP4SlUSfCUfRZ6Ky6Dcx
T/SbyBB9J6qJvhOvRf+Ju6L/xAnRh2Kk6EPRX/SjCBT9KFqKvhSPRF8Kc9Gf
4j/Rn8JY9KnIEH0q3op+FZNFvwqKvhX7RN+KvqJ/xR7Rv8JW9LGYJPpYRIh+
Fhmin8U00ddihehrUV/0t7gl+ls0Fn0uAkSfizmi38Ut0e8iUfS9MBN9L+6K
/heV3BT9L9xFH4xlog9GueiHYSX6YViJvhjHRF+MBaI/xiLRH2ON6JORI/pk
VOiXsV70yzAUfTPcRd+MLqJ/RpDon1X5R9FH477oo1Ghn8Za0U9DR/TV+C36
atQV/TUmiv4aU0SfjXDRZ6Om6LfxXPTbmCD6bowTfTeqif4bg0T/jQmiD8dD
0YejlujHcV3045go+nLUEH056on+HHnTFP05Zoo+HcaiT4em6NcxSvTrWCD6
dlwXfTs6iv4dh0T/DhMpEJAl+nhU6OdB0c+r8pair0cz0dejQn+PH6K/R4U+
H71En48K/T4KRL+PCn0/KvT9WC/6fxSL/h8V/gBU+ANwSPwDyBf/ACLEX4Be
4i/AVfEfIEn8B0gXfwI0xZ8AX/EvwF/8C+gh/gYUiL8BhuJ/gL/4H9BX/BFo
I/4IvBH/BOqIfwKdxF+Bc+KvQB/xX+Ce+C9QIP4MGIk/Axbi34CD+DfgLf4O
mIi/A27i/0C0+D+wQvwh+Cj+EISLfwSrxD+CEvGX4LL4SxAn/hPMFP8Jdog/
BU7iT8FL8a9gt/hX8En8LcgSfwuui/8FZeJ/QUfxx+Cc+GOwRPwzeC7+GRiJ
vwbW4q9BVfHf4Jv4b2Aq/hy8E38O7MS/A0Px72CL+HuwRPw9qCv+H1T4f3BG
/EH4K/4gjBL/EMLEP4Ta4i/CZfEXIV/8R5gl/iPUFn8Sqos/CaPFv4T74l+C
nfibMFT8TWgs/idQ/E9wE38Uhoo/Cibin8Il8U9hpvirkGul+KswX/xXGCP+
KxwVfxaOiT8L78W/BXfxb0FP/F2IFn8X3ov/Cz/F/4WD4g/DT/GHYYH4xxAr
/jHMFH8Z/MRfho3iP4Ot+M9wX/xpWCT+NFT416Ap/jVU+NvgK/42DBX/GxaI
/w2VxB+HCn8cKvxzWCn+OdwQfx2qiL8OkeK/Q47471Dhz8MA8efhpPj3ECT+
PbQRfx9uiL8P7cX/hw/i/4Od+AMxXfyBOCL+QXQQ/yB+ib8QEH8hAsR/iEfi
P0Qj8Sdis/gT8UH8i9gn/kVU+BtR4W9EsPgfYS/+R6SIPxKXxR8JC/FP4qf4
J3FK/JU4Kv5KNBH/JczEf4k64s+Eu/gzsVv8mzAQ/yaMxd8JbfF3wkv8n5gp
/k+cEH8oosQfinfiH8V18Y/iqPhL4S/+UniJ/xT9xH8KHfGn4q/4U/FC/Kso
N1P8q6jwt2K5+FthIP5X1BP/KwaIPxYNxR+LEeKfhbH4Z7FE/LWoJP5aXBP/
LXIvKP5baIg/FyPEn4ud4t/FS/HvorH4e/FQ/L14Lv5fJIj/FxX+YJiKPxhW
4h/GWPEP46L4i7FB/MXwF/8xvon/GBoFij8ZN8SfDGPxL2Ox+JfxXfzNsBF/
M8zE/4w08T+jr/ijYSr+aFQR/zRai38aWeKvxj/xV6NM/NdIFf81uok/Gw3E
n40K/zYWin8bfcXfjQvi78YH8X/DSvzfmC3+cAwWfzgei38c9uIfR6b4y+Eu
/nLUEf85Dov/HNXFn4764k9HgvjXYSj+dVwQfzsmiL8dvcT/jnzxv+Oa+OOx
RPzxyBT/PHaLfx49xV+PueKvxyjx3+On+O/RS/z56CH+fFT496El/n1cF38/
Kvz90BH/PyaI/x+2wgfAGuEDoIIfgLHCD0AFXwDRwheAhvAH0E74A0gSPgE6
CJ8AN4RfgBjhF2CM8A0wQfgGCBL+AUyFf4AqwkfAROEjqO63wk9AhPATYCN8
BVQRvgKihL+ABOEv4I3wGWAifAZsFH4D7gi/AZ7Cd8Ap4TvgqfAf0Fn4D1gg
fAisED4EHgg/AobCj8AD4UsgVfgSmC/8CfQX/gQq+BToIXwKVPAr8Eb4Fdgs
fAtU8C3wTvgXaCz8C1TwMVDBx0AFPwP1hZ+BTOFroL7wNVBJ+BvwFf4GfIXP
gWbC54CW8DvQTvgdGC58D3wQvgeK+iv8DwwQ/gfWCR8EY4QPgkPCD0FJvMIP
gaXwRXBT+CI4K/wR7BX+CPyET4LDwidB6Q2FX6LqAxR+CeYI3wQdhG+CQOGf
4InwT2AgfBRsFz6Kqr9T+ClYI/wU2AhfBUeFr4IFwl9BjPBXMEL4LJgvfBb0
Fn4Lqgq/BRLeClHBd0EF/wUV/Bc4CR8GFXwYZAo/BheEH4P5wpdBX+HLIFr4
MygQ/gzWCZ8G6cKnQTPh16CCX4No4dtgrfBt8FD4N/gj/Bs4CR8HTsLHwU3h
5+CA8HMQKHwd2ApfB9nC38F74e+gpfB58F74PKgp/B50FH4PgoXvg0Dh+2CK
8H/wRPg/uCJ8IOQIHwiewg/CIeEH4YbwhbBa+EKYJ/wh2At/CJ+ET4TWwidC
F+EXIUP4RRghfCM0Fr4R2gj/CEeEf4QI4SNhuvCRMFn4SajgJ+GU8JXwSvhK
qOAvoYK/hD3CZ0IFnwnthd+EWOE3wVb4TtgvfCdECv8J5sJ/QqzwoRAgfCi4
Cj8KFfwozBS+FCr4UvAS/hTMhD+FCj4VqgifClnCr8IX4VfBRPhWMBG+FeoL
/wrthH+FcOFj4Y/wseAp/CxV/anws/BS+FpIEb4W8oS/hUbC38I04XNhsfC5
ECb8LrwQfhfWCt8L04TvBR3hfyFX+F9oIXww+AgfDJ2FH4Yrwg9DBV8MN4Qv
Bg/hj+GF8MegI3wyVBc+GcKFX4bVwi/DeeGbIUn4Ztgn/DMcEP4ZTggfDSOF
j4YKfhpaCD8NzYSvhkbCV4ON8NfQXfhr6Ct8NiwVPhvyhd+GZ8JvQ4Lw3dBD
+G74J/w3+Av/DaOED4fTwodDovDj4CX8OMQLXw66wpfDMOHPob3w5/BL+HSY
J3w6/BN+Hf4Jvw4zhW+Hb8K3Qz3h36GH8O/QTvh4CBc+HqyFn4dw4edhqvD1
0E34etgg/D18F/4efgmfD1nC54OX8PuwWPh9+Cp8P3QUvh8WC/9P1acp/D8M
FT4g/IQPiFXCD4SN8AORKXxBBAhfEFHCH8Rk4Q+ivvAJ0Uf4hLgu/EJsEn4h
rIVviJrCN0Sk8A9ROljhH2KL8BExTfiIWC38ROQJPxGbha8Id+ErAsJfBIS/
iPfCZ4St8BmhI/xGPBF+I2YJ3xGOwnfECOE/YrbwH/FX+JD4JHxIrBF+JCr4
kbghfEnoCl8SD4Q/CS3hT2K38CnxSfiUqC/8SswSfiUq+JZwFL4lLgn/Ek+E
f4mDwseErfAxUcHPhK7wM/FQ+JpwF74mKvibyBP+JnKEz4kqwudEBb8T34Tf
iQXC98QB4XvimfA/kSX8T8QIHxQ6wgfFc+GHYrDwQ7FD+KKoLXxRpAt/FLeF
P4o3wifFRuGTwln4pXATfil2Ct8UO4RvionCP4WP8E/RTPiosBA+KuKEn4pA
4afihvBVcVj4qlgh/FW8FP4qugqfFdbCZ0W88FsRLvxW2AnfFbbCd8UU4b/i
o/BfUS7/wF74sPgfw/sSSg==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox["\"H1(eV)\"", TraditionalForm]},
  FrameStyle->Directive[14],
  FrameTicksStyle->Directive[14],
  PlotRange->{{-2., 1.9999999999999998`}, {-0.16642250476141085`, 
   0.166422504761411}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.4844702250513697`*^9, 3.484470241425847*^9}, 
   3.484470275396899*^9, {3.4844704086561747`*^9, 3.484470478269113*^9}, {
   3.484471345288211*^9, 3.484471361324662*^9}, {3.484471658692177*^9, 
   3.48447166299273*^9}, {3.484471724890297*^9, 3.484471729477343*^9}, 
   3.4844722305448437`*^9, {3.484472664787548*^9, 3.484472671646908*^9}, 
   3.484472743605639*^9, {3.484474204841599*^9, 3.484474215764861*^9}, {
   3.487309469929347*^9, 3.4873094759764223`*^9}, {3.4873133299173803`*^9, 
   3.487313339835383*^9}, 3.487313457506566*^9, 3.487319432705946*^9, 
   3.488803601341064*^9, 3.4888060899248333`*^9, 3.4888551629163017`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"H2", "[", "eV", "]"}], "=", 
  RowBox[{"\[Integral]", 
   RowBox[{
    RowBox[{"nF", "[", 
     RowBox[{"x", "+", "eV"}], "]"}], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"nF", "[", 
       RowBox[{"x", "+", "eV"}], "]"}]}], ")"}], 
    RowBox[{"HT", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"nF", "[", 
        RowBox[{"y", "-", "\[CapitalOmega]"}], "]"}], "-", 
       RowBox[{"nF", "[", 
        RowBox[{"y", "+", "\[CapitalOmega]"}], "]"}]}], ",", "x"}], "]"}], 
    RowBox[{"\[DifferentialD]", "x"}]}]}]}]], "Text",
 CellChangeTimes->{{3.4844694263906116`*^9, 3.4844694968431683`*^9}, {
  3.4844735162508373`*^9, 3.4844735428341017`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Eta]", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"nF", "[", "x", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"nF", "[", "x", "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.484473659166901*^9, 3.484473673426839*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ntot", "=", "53"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tableH2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"V", "[", "Ntot", "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], ",", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Eta]", "[", 
           RowBox[{"x", "+", 
            RowBox[{
             RowBox[{"V", "[", "Ntot", "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], " ", 
          RowBox[{"HT\[CurlyPhi]", "[", "x", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", " ", "xmin", ",", 
           RowBox[{"-", "1"}], ",", "1", ",", "xmax"}], "}"}], ",", 
         RowBox[{"MaxRecursion", "\[Rule]", "12"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", 
       RowBox[{"Ntot", "+", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{"%", ",", " ", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", " ", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", " ", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "14", "]"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"Directive", "[", "14", "]"}]}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<eV/\[CapitalOmega]\>\"", ",", " ", "\"\<H2(eV)\>\""}], 
     "}"}]}]}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.4844577989043627`*^9, {3.484458299667938*^9, 3.484458315634324*^9}, {
   3.484458372016732*^9, 3.484458390588977*^9}, {3.484458844207038*^9, 
   3.484458844936007*^9}, {3.484458893375679*^9, 3.48445890611117*^9}, {
   3.484461854701079*^9, 3.484461864890699*^9}, {3.48446243462316*^9, 
   3.484462437940333*^9}, {3.4844696148318853`*^9, 3.484469616102603*^9}, {
   3.4844700782583838`*^9, 3.484470098928479*^9}, {3.484470145440956*^9, 
   3.484470148589692*^9}, {3.484471284855968*^9, 3.484471285958836*^9}, {
   3.4844721782041597`*^9, 3.484472210211564*^9}, {3.4844735692672253`*^9, 
   3.484473605016931*^9}, {3.4844736524234037`*^9, 3.484473656528517*^9}, {
   3.484474145617635*^9, 3.484474149607596*^9}, {3.48730958441222*^9, 
   3.4873095895724297`*^9}, {3.4873111897789803`*^9, 3.487311217779037*^9}, {
   3.4873112690082903`*^9, 3.4873112694396276`*^9}, {3.487313257070483*^9, 
   3.4873132588306303`*^9}, {3.4873133543870564`*^9, 3.487313362265502*^9}, 
   3.4888033183483143`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwtnHdczXscxols2XvvvYlwPfZMUmSvKKG9S5I0yd6bq+wVWV16yN5RSNGg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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  Frame->True,
  FrameLabel->{
    FormBox["\"eV/\[CapitalOmega]\"", TraditionalForm], 
    FormBox["\"H2(eV)\"", TraditionalForm]},
  FrameStyle->Directive[14],
  FrameTicksStyle->Directive[14],
  PlotRange->{{-2., 1.9999999999999998`}, {-0.012657499687772349`, 
   0.01265749968777234}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.484457783216773*^9, 3.48445780273776*^9}, 
   3.4844583367269497`*^9, 3.484458396895258*^9, 3.4844587953882923`*^9, {
   3.484458894160186*^9, 3.484458915686002*^9}, 3.4844592957045393`*^9, {
   3.484461868192059*^9, 3.484461874378591*^9}, 3.48446234289533*^9, 
   3.484462374376492*^9, 3.484462407202532*^9, 3.48446243933537*^9, 
   3.484469631928948*^9, 3.484469868294533*^9, 3.484470100588722*^9, 
   3.484470164119969*^9, {3.484471061055718*^9, 3.484471073905243*^9}, {
   3.484471292674313*^9, 3.484471306076676*^9}, 3.4844721607138863`*^9, 
   3.4844722119655867`*^9, {3.484473575897238*^9, 3.484473606559469*^9}, 
   3.484473682899564*^9, 3.484474155732779*^9, {3.487311197373027*^9, 
   3.487311219916314*^9}, 3.487311270971036*^9, 3.487313363874694*^9, 
   3.487313462150694*^9, 3.4873194344950333`*^9, 3.488803603202283*^9, 
   3.4888060962854652`*^9, 3.488855164763246*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.484473769103668*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 686},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 99, 1, 67, "Section"],
Cell[669, 25, 2070, 43, 117, "Text"],
Cell[CellGroupData[{
Cell[2764, 72, 96, 1, 34, "Subsection"],
Cell[2863, 75, 534, 9, 26, "Text"],
Cell[CellGroupData[{
Cell[3422, 88, 128, 1, 24, "Subsubsection"],
Cell[3553, 91, 2601, 61, 291, "Text"],
Cell[6157, 154, 383, 8, 26, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6577, 167, 108, 1, 24, "Subsubsection"],
Cell[6688, 170, 637, 17, 111, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7362, 192, 126, 1, 24, "Subsubsection"],
Cell[7491, 195, 255, 6, 42, "Text"],
Cell[7749, 203, 292, 7, 26, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8078, 215, 97, 1, 24, "Subsubsection"],
Cell[8178, 218, 186, 5, 64, "Text"],
Cell[8367, 225, 376, 9, 63, "Text"],
Cell[8746, 236, 763, 20, 64, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9570, 263, 174, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[9769, 269, 96, 1, 34, "Subsection"],
Cell[9868, 272, 716, 16, 61, "Text"],
Cell[10587, 290, 1725, 47, 208, "Text"],
Cell[12315, 339, 578, 14, 45, "Text"],
Cell[12896, 355, 1133, 28, 79, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14066, 388, 110, 1, 34, "Subsection"],
Cell[14179, 391, 816, 22, 79, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15032, 418, 157, 2, 34, "Subsection"],
Cell[CellGroupData[{
Cell[15214, 424, 223, 3, 24, "Subsubsection"],
Cell[15440, 429, 1336, 40, 166, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16813, 474, 164, 2, 24, "Subsubsection"],
Cell[16980, 478, 1670, 43, 105, "Text"],
Cell[18653, 523, 2071, 58, 120, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20785, 588, 171, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[20981, 594, 96, 1, 34, "Subsection"],
Cell[21080, 597, 763, 17, 61, "Text"],
Cell[21846, 616, 558, 13, 68, "Text"],
Cell[22407, 631, 1826, 48, 208, "Text"],
Cell[24236, 681, 413, 8, 29, "Text"],
Cell[24652, 691, 127, 4, 29, "Text"],
Cell[24782, 697, 193, 5, 29, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25012, 707, 332, 4, 34, "Subsection"],
Cell[25347, 713, 959, 25, 43, "Input"],
Cell[26309, 740, 1049, 28, 68, "Input"],
Cell[CellGroupData[{
Cell[27383, 772, 103, 1, 24, "Subsubsection"],
Cell[27489, 775, 1429, 39, 79, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28955, 819, 182, 3, 25, "Subsubsection"],
Cell[29140, 824, 734, 21, 97, "Input"],
Cell[29877, 847, 1054, 32, 125, "Text"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30980, 885, 384, 10, 38, "Subsection"],
Cell[31367, 897, 287, 9, 53, "Text"],
Cell[31657, 908, 1511, 39, 66, "Input"],
Cell[CellGroupData[{
Cell[33193, 951, 155, 2, 24, "Subsubsection"],
Cell[33351, 955, 8748, 243, 420, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42136, 1203, 429, 10, 28, "Subsubsection"],
Cell[42568, 1215, 1557, 45, 169, "Input"],
Cell[44128, 1262, 2505, 76, 256, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46670, 1343, 123, 1, 24, "Subsubsection"],
Cell[46796, 1346, 532, 15, 56, "Text"],
Cell[47331, 1363, 1128, 32, 47, "Input"],
Cell[48462, 1397, 1895, 52, 94, "Input"],
Cell[50360, 1451, 260, 8, 28, "Text"],
Cell[50623, 1461, 882, 27, 45, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51554, 1494, 508, 12, 37, "Subsection"],
Cell[52065, 1508, 221, 8, 52, "Text"],
Cell[52289, 1518, 998, 24, 47, "Input"],
Cell[CellGroupData[{
Cell[53312, 1546, 103, 1, 24, "Subsubsection"],
Cell[53418, 1549, 13552, 345, 579, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67007, 1899, 295, 6, 28, "Subsubsection"],
Cell[67305, 1907, 1557, 45, 169, "Input"],
Cell[68865, 1954, 2484, 76, 241, "Text"],
Cell[71352, 2032, 1354, 39, 147, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72743, 2076, 656, 17, 29, "Subsubsection"],
Cell[73402, 2095, 530, 15, 55, "Text"],
Cell[73935, 2112, 661, 19, 47, "Input"],
Cell[74599, 2133, 1596, 41, 58, "Input"],
Cell[76198, 2176, 260, 8, 28, "Text"],
Cell[76461, 2186, 882, 27, 45, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77404, 2220, 328, 10, 67, "Section"],
Cell[CellGroupData[{
Cell[77757, 2234, 456, 12, 48, "Subsection"],
Cell[78216, 2248, 1575, 45, 172, "Input"],
Cell[79794, 2295, 369, 9, 58, "Input"],
Cell[CellGroupData[{
Cell[80188, 2308, 1239, 30, 58, "Input"],
Cell[81430, 2340, 27167, 455, 245, 18725, 315, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108634, 2800, 1301, 32, 58, "Input"],
Cell[109938, 2834, 18927, 319, 253, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128902, 3158, 1245, 34, 99, "Input"],
Cell[130150, 3194, 22693, 380, 251, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152880, 3579, 1248, 33, 73, "Input"],
Cell[154131, 3614, 28797, 480, 251, "Output"]
}, Open  ]],
Cell[182943, 4097, 222, 5, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183202, 4107, 217, 3, 34, "Subsection"],
Cell[CellGroupData[{
Cell[183444, 4114, 279, 5, 37, "Subsubsection"],
Cell[183726, 4121, 923, 25, 81, "Text"],
Cell[184652, 4148, 5244, 148, 197, "Input"],
Cell[189899, 4298, 817, 21, 97, "Input"],
Cell[190719, 4321, 1179, 29, 148, "Input"],
Cell[CellGroupData[{
Cell[191923, 4354, 1089, 23, 88, "Input"],
Cell[193015, 4379, 393, 12, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193445, 4396, 1680, 40, 88, "Input"],
Cell[195128, 4438, 16715, 285, 243, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211892, 4729, 414, 10, 24, "Subsubsection"],
Cell[212309, 4741, 562, 17, 65, "Input"],
Cell[212874, 4760, 1005, 31, 125, "Text"],
Cell[CellGroupData[{
Cell[213904, 4795, 1949, 51, 109, "Input"],
Cell[215856, 4848, 21818, 366, 245, "Output"]
}, Open  ]],
Cell[237689, 5217, 560, 18, 62, "Text"],
Cell[CellGroupData[{
Cell[238274, 5239, 2749, 67, 174, "Input"],
Cell[241026, 5308, 22570, 377, 239, "Output"]
}, Open  ]],
Cell[263611, 5688, 702, 20, 43, "Text"],
Cell[264316, 5710, 279, 8, 27, "Input"],
Cell[CellGroupData[{
Cell[264620, 5722, 2640, 57, 88, "Input"],
Cell[267263, 5781, 22764, 380, 235, "Output"]
}, Open  ]],
Cell[290042, 6164, 68, 1, 27, "Input"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

